Methods for Assessing Distributional Assumptions in Individual Participant Data Meta-Analysis of Diagnostic Tests

Meta-analysis of diagnostic test accuracy (DTA) studies is commonly based on bivariate generalized linear mixed models (GLMMs) that assume normally distributed study-specific random effects. In practice, this distributional assumption is rarely examined, particularly in individual participant data meta-analysis (IPDMA), where empirical Bayes (EB) estimates exhibit heterogeneous precision across studies. Applying standard multivariate normality tests to such estimates can therefore lead to misleading inference. We propose a weighted extension of the Henze-Zirkler (HZ) test to assess bivariate normality of random effects, accounting for study-specific precision via inverse-variance weighting. To obtain valid finite-sample inference, we develop a parametric bootstrap calibration procedure. Extensive simulation studies showed that the classical HZ test applied to EB estimates can exhibit substantial Type I error inflation, whereas the proposed weighted procedures maintain nominal error rates while retaining power to detect departures from normality. The proposed method provides a practical, statistically principled diagnostic tool for assessing random-effects distributional assumptions in hierarchical models, with particular relevance to IPDMA of DTA studies. Although motivated by IPDMA, the proposed approach also extends to aggregate-data diagnostic test accuracy meta-analysis based on study-level 2-by-2 tables.

==> anc/AncillaryFile.tex <==
\documentclass{article}



\usepackage{arxiv}

\usepackage[utf8]{inputenc} % allow utf-8 input
\usepackage[T1]{fontenc}    % use 8-bit T1 fonts
\usepackage{hyperref}       % hyperlinks
\usepackage{url}            % simple URL typesetting
\usepackage{booktabs}       % professional-quality tables
\usepackage{amsfonts}       % blackboard math symbols
\usepackage{nicefrac}       % compact symbols for 1/2, etc.
\usepackage{microtype}      % microtypography
\usepackage{lipsum}		% Can be removed after putting your text content
\usepackage{graphicx}
\usepackage[super,sort&compress]{natbib}
\usepackage{doi}
\usepackage{amsmath,amssymb,mathtools}
%\usepackage{biblatex}
\setlength{\parskip}{0pt}
\setlength{\parindent}{15pt}

\usepackage{booktabs}
\usepackage{threeparttable}
\usepackage{tabularx}
\usepackage{array}
\usepackage{longtable}
\usepackage{csvsimple}
\usepackage{placeins}


\graphicspath{{./images/}}

\newcommand{\ilogit}{\operatorname{logit}^{-1}}
\DeclareMathOperator{\logit}{logit}
\newcommand{\Se}{\mathrm{Se}}
\newcommand{\Sp}{\mathrm{Sp}}
\newcommand{\Ind}{\mathbb{I}}

\bibliographystyle{apalike}


\title{Ancillary files to the article titled ``Methods for Assessing Distributional Assumptions in Individual Participant Data Meta-Analysis of Diagnostic Tests"}

%\date{September 9, 1985}	% Here you can change the date presented in the paper title
%\date{} 					% Or removing it

\author{ 
	\href{https://orcid.org/0000-0002-0171-588X}{\includegraphics[scale=0.06]{orcid.pdf}\hspace{1mm}Diribsa T. Bedada} \\
	Department of Statistics and Actuarial Science\\
	University of Waterloo\\
	Waterloo, Ontario, Canada \\
\And
\href{https://orcid.org/0000-0002-3154-3855}{\includegraphics[scale=0.06]{orcid.pdf}\hspace{1mm}Zelalem F. Negeri}\thanks{Corresponding author: Zelalem F. Negeri, Ph.D., Department of Statistics and Actuarial Science; University of Waterloo, M3 4116; Waterloo, Ontario, Canada N2L 3G1; Tel +1 519 888 4567, ext 4118; Email: znegeri@uwaterloo.ca.} \\
	Department of Statistics and Actuarial Science\\
	University of Waterloo\\
	Waterloo, Ontario, Canada
}

% Uncomment to remove the date
%\date{}

% Uncomment to override  the `A preprint' in the header
%\renewcommand{\headeright}{Technical Report}
%\renewcommand{\undertitle}{Technical Report}
\renewcommand{\shorttitle}{Bootstrap methods for meta-analysis of DTAs}

%%% Add PDF metadata to help others organize their library
%%% Once the PDF is generated, you can check the metadata with
%%% $ pdfinfo template.pdf

\begin{document}
\maketitle


\renewcommand{\thesection}{\Alph{section}}


\counterwithin{figure}{section}
\renewcommand{\thefigure}{\thesection.\arabic{figure}}


\counterwithin{table}{section}
\renewcommand{\thetable}{\thesection.\arabic{table}}

\newpage 

%Tables
\section{Meta-analytic data for the empirical applications}\label{appendixA}
\label{app:aggregate_data}

This appendix presents the study-level $2\times2$ data used in the two
empirical applications. For each study, TP, FN, FP, and TN denote the
numbers of true positives, false negatives, false positives, and true
negatives, respectively.

\subsection{Hepatocellular carcinoma dataset}

Table~\ref{tab:hcc_data} presents the aggregate $2\times2$ data
for the 147 studies included in the hepatocellular carcinoma
application.

\begingroup

\normalsize
\setlength{\tabcolsep}{12pt}
\renewcommand{\arraystretch}{1.15}

\begin{longtable}{@{\extracolsep{\fill}}rrrrr@{}}

\caption{Aggregate $2\times2$ data for the hepatocellular
carcinoma application (147 studies).}
\label{tab:hcc_data}\\

\toprule
Study & TP & FN & FP & TN\\
\midrule
\endfirsthead

\multicolumn{5}{c}{%
\tablename\ \thetable\ -- continued from previous page}\\
\toprule
Study & TP & FN & FP & TN\\
\midrule
\endhead

\midrule
\multicolumn{5}{r}{Continued on next page}\\
\endfoot

\bottomrule
\endlastfoot

\csvreader[
    head to column names,
    late after line=\\
]{HCC_147_studies.csv}{}{%
    \csvcoli & \csvcolii & \csvcoliv &
    \csvcoliii & \csvcolv
}

\end{longtable}

\endgroup

\FloatBarrier
\newpage


\subsection{Synthetic SCOFF individual participant dataset}

A synthetic individual participant data (IPD) dataset was
generated using the nine-study structure of the SCOFF
questionnaire dataset reported by \cite{botella2015meta}.
The original numbers of diseased and non-diseased
participants were preserved for each study. Baseline
logit sensitivity and specificity, together with the
between-study covariance matrix, were estimated by
fitting a bivariate generalized linear mixed model
(BGLMM) to the original study-level diagnostic
accuracy data.

To introduce departures from the bivariate normality
assumption, study-specific random effects were
generated from a two-component bivariate normal
mixture distribution,
\[
\boldsymbol{u}_i \sim
0.5N_2(\boldsymbol{\mu}_1,\boldsymbol{\Sigma})
+
0.5N_2(\boldsymbol{\mu}_2,3\boldsymbol{\Sigma}),
\]
where
$\boldsymbol{\mu}_1=(3,-3)^\top$,
$\boldsymbol{\mu}_2=(-3,3)^\top$, and
\[
\boldsymbol{\Sigma}=
\begin{pmatrix}
1.10 & 0.63\\
0.63 & 0.45
\end{pmatrix}.
\]
The mixing proportions were set to 0.5, and the
covariance matrix of the second component was
inflated by a factor of three. Participant-level age was independently generated
from a normal distribution with mean 30 years and
standard deviation 10 years, with values bounded
between 18 and 75 years. Sex was generated from a
Bernoulli distribution with probability 0.40 of
being male. Both covariates were centered within
studies, with centered age expressed in decades.

Conditional on disease status, participant-level
covariates, and study-specific random effects,
the correct-classification indicator was generated
from a Bernoulli distribution with probability
$p_{ij}$ satisfying
\[
\operatorname{logit}(p_{ij})=
\begin{cases}
\beta_1+u_{1i}
+0.30a_{ij}+0.20s_{ij},
& \text{if diseased},\\
\beta_0+u_{0i}
-0.20a_{ij}-0.15s_{ij},
& \text{if non-diseased},
\end{cases}
\]
where $a_{ij}$ and $s_{ij}$ denote the within-study
centered age and sex covariates, respectively, and
$\beta_1$ and $\beta_0$
are the baseline logit sensitivity and specificity
estimates from the original SCOFF dataset.

Table~\ref{tab:scoff_synthetic_ipd} presents the
resulting synthetic IPD dataset, comprising 2,571
participants from nine studies. The dataset includes
disease status, disease group, age, sex, and indicators
of correct and incorrect test classification.
These participant-level data were used to fit the
covariate-adjusted BGLMM. All participant-level
covariates and diagnostic outcomes were simulated;
only the study sizes and disease-status counts were
retained from the original SCOFF dataset.


\begingroup

\scriptsize
\setlength{\tabcolsep}{4pt}
\renewcommand{\arraystretch}{1.10}

\begin{longtable}{@{\extracolsep{\fill}}r r l r r r r@{}}

\caption{Synthetic SCOFF individual participant data
with covariates (2,571 participants across nine studies).}
\label{tab:scoff_synthetic_ipd}\\

\toprule
Study & Disease & Group & Age & Sex & Correct &
Incorrect\\
\midrule
\endfirsthead

\multicolumn{7}{c}{%
\tablename\ \thetable\ -- continued from previous page}\\
\toprule
Study & Disease & Group & Age & Sex & Correct &
Incorrect\\
\midrule
\endhead

\midrule
\multicolumn{7}{r}{Continued on next page}\\
\endfoot

\bottomrule
\endlastfoot

\csvreader[
    head to column names,
    late after line=\\
]{SCOFF_synthetic_IPD_covariate.csv}{}{%
    \csvcoli &
    \csvcolii &
    \csvcoliii &
    \csvcoliv &
    \csvcolv &
    \csvcolvi &
    \csvcolvii
}

\end{longtable}

\endgroup

\newpage
%\appendix
\FloatBarrier
\section{Additional plots for the empirical applications}

\begin{figure*}[ht]
  \centering
  \includegraphics[width=1\textwidth]{Figure_3_project_I_density_plot.pdf}
  \caption{Kernel density estimates of the empirical Bayes (EB)
random effects for logit-transformed sensitivity and specificity
(solid lines), with overlaid fitted normal density curves
(dashed lines), based on the hepatocellular carcinoma dataset
extracted from the Cochrane review by \cite{colli2021abdominal}.}
  \label{fig:cochrane_density}
\end{figure*}


\begin{figure*}[ht]
  \centering
  \includegraphics[width=1\textwidth]{Density.pdf}
  \caption{Kernel density estimates of the empirical Bayes (EB)
random effects for logit-transformed sensitivity and specificity
(solid lines), with overlaid fitted normal density curves
(dashed lines), based on the synthetic SCOFF individual
participant dataset generated using the study structure
reported by \cite{botella2015meta}.}
  \label{fig:scoff_density}
\end{figure*}
\FloatBarrier
%\clearpage


\subsection*{Summary receiver operating characteristic curves}

The summary receiver operating characteristic (SROC) curves
were constructed from the fitted bivariate generalized
linear mixed models (BGLMMs) using the conditional bivariate
normal regression formulation described by
\cite{chu2010bivariate}, with consideration of the SROC
interpretation discussed by \cite{hamza2009multivariate}.
The graphical presentation of the pooled sensitivity and
specificity estimates, together with approximately 95\%
confidence and prediction regions, was adapted from
\cite{dabi2026diagnostic}. Interpretation of between-study
heterogeneity was informed by \cite{negeri2026structural}.

For the HCC dataset (Figure B.3), the pooled sensitivity
and specificity were 0.599 and 0.844, respectively, with
an SROC area under the curve (AUC) of 0.650. The estimated
between-study correlation between logit sensitivity and
logit specificity was $\widehat{\rho}=-0.277$. This negative
correlation corresponds to an upward-sloping conditional
SROC curve, consistent with a sensitivity--specificity
trade-off across studies. The prediction region is
substantially wider than the confidence region, indicating
appreciable between-study heterogeneity in diagnostic
accuracy.

For the synthetic SCOFF dataset (Figure B.4), the
covariate-adjusted BGLMM yielded pooled sensitivity
and specificity estimates of 0.932 and 0.967,
respectively, with an SROC AUC of 0.987. The estimated
between-study correlation between logit sensitivity
and logit specificity was $\widehat{\rho}=-0.706$,
indicating a stronger negative association than that
observed for the HCC dataset. 
Although the original SCOFF dataset exhibited a positive
between-study correlation of approximately 0.895,
the synthetic dataset yielded a negative correlation.
This reversal arises from the deliberately specified
two-component mixture distribution, whose component
mean vectors, $(3,-3)^\top$ and $(-3,3)^\top$,
induce a negative between-component covariance that
dominates the positive within-component covariance.
Consequently, the synthetic dataset retains the
original study sizes but does not preserve the
between-study correlation structure of the original
SCOFF data.
This negative correlation
corresponds to an upward-sloping conditional SROC curve.
The prediction region is considerably wider than the
confidence region, indicating substantial between-study
heterogeneity despite the high pooled diagnostic accuracy
estimates. These pooled estimates are conditional on the
within-study-centered age and sex covariates being zero.
Because the synthetic random effects were generated
from a two-component normal mixture, the SROC curve
and its AUC represent model-based summaries under the
working bivariate normal assumption.


\begin{figure*}[ht]
\centering
\includegraphics[width=1\textwidth]
{Fig_B_3_HCCBGLMM_SROC.pdf}
\caption[Summary receiver operating characteristic plot for HCC]{
Summary receiver operating characteristic (SROC) plot for the
hepatocellular carcinoma (HCC) dataset from the Cochrane review
by \cite{colli2021abdominal}.
The solid curve represents the conditional SROC derived from
the fitted bivariate generalized linear mixed model (BGLMM).
The pooled operating point and its approximate 95\% confidence
and prediction regions are also displayed.
}
\label{fig:hcc_sroc}
\end{figure*}

\begin{figure*}[ht]
\centering
\includegraphics[width=1\textwidth]
{Fig_B_4_SCOFF_synthetic_IPD_BGLMM_SROC.pdf}
\caption[Summary receiver operating characteristic plot for simulated SCOFF data]{
Summary receiver operating characteristic (SROC) plot based on
synthetic individual participant data generated to mimic the
characteristics of the SCOFF questionnaire dataset reported
in the meta-analysis by \cite{botella2015meta}.
The solid curve represents the conditional SROC derived from
the fitted bivariate generalized linear mixed model (BGLMM).
The pooled operating point and its approximate 95\% confidence
and prediction regions are also displayed.
}
\label{fig:scoff_sroc}
\end{figure*}

\FloatBarrier

\newpage
\section{Likelihood and Loglikelihood Details}

Let $\boldsymbol{\theta}=(\beta_1,\beta_0,\gamma_{A,1},\gamma_{S,1},\gamma_{A,0},\gamma_{S,0},\sigma_1^2,\sigma_2^2,\sigma_{12})$. The likelihood is
\begin{align*}
L(\boldsymbol{\theta})
&=
\prod_{i=1}^K
\int\!\!\int
\Bigg\{
\prod_{m=1}^{n_{1i}} P(y_{1im}\mid u_{1i})
\prod_{j=1}^{n_{0i}} P(y_{0ij}\mid u_{0i})
\Bigg\} \\
&\qquad\qquad \times
f(u_{1i},u_{0i})\,du_{1i}\,du_{0i}.
\end{align*}

where $f(u_{1i},u_{0i})$ is the bivariate normal density
\[
f(u_{1i},u_{0i})
=
\frac{1}{2\pi|\boldsymbol{\Sigma}|^{1/2}}
\exp\!\left(
-\frac{1}{2}\mathbf{u}_i^\top\boldsymbol{\Sigma}^{-1}\mathbf{u}_i
\right),
\qquad
\mathbf{u}_i=
\begin{pmatrix}
u_{1i}\\
u_{0i}
\end{pmatrix},
\]
and
\begin{align*}
P(y_{1im}\mid u_{1i})
&=
p_{1im}^{\,y_{1im}}(1-p_{1im})^{\,1-y_{1im}}, \\
P(y_{0ij}\mid u_{0i})
&=
p_{0ij}^{\,y_{0ij}}(1-p_{0ij})^{\,1-y_{0ij}}.
\end{align*}
with $p_{1im}$ and $p_{0ij}$ defined in Equation 1 in the main manuscript. Writing these probabilities explicitly,
\[
p_{1im}=\frac{\exp(\eta_{1im})}{1+\exp(\eta_{1im})},
\quad
\eta_{1im}=\beta_1+u_{1i}+\gamma_{A,1}A_{1im}^\ast+\gamma_{S,1}S_{1im},
\]
\[
p_{0ij}=\frac{\exp(\eta_{0ij})}{1+\exp(\eta_{0ij})},
\quad
\eta_{0ij}=\beta_0+u_{0i}+\gamma_{A,0}A_{0ij}^\ast+\gamma_{S,0}S_{0ij}.
\]
Hence, the expanded likelihood can be written as
\begin{align}
L(\boldsymbol{\theta})
&=
\prod_{i=1}^K
\int\!\!\int
\Bigg[
\prod_{m=1}^{n_{1i}}
\left\{
\left(\frac{\exp(\eta_{1im})}{1+\exp(\eta_{1im})}\right)^{y_{1im}}
\left(\frac{1}{1+\exp(\eta_{1im})}\right)^{1-y_{1im}}
\right\}
\nonumber\\
&\qquad\qquad \times
\prod_{j=1}^{n_{0i}}
\left\{
\left(\frac{\exp(\eta_{0ij})}{1+\exp(\eta_{0ij})}\right)^{y_{0ij}}
\left(\frac{1}{1+\exp(\eta_{0ij})}\right)^{1-y_{0ij}}
\right\}
\Bigg]
\nonumber\\
&\qquad\qquad \times
\frac{1}{2\pi|\boldsymbol{\Sigma}|^{1/2}}
\exp\!\left(
-\frac{1}{2}\mathbf{u}_i^\top\boldsymbol{\Sigma}^{-1}\mathbf{u}_i
\right)\,d\mathbf{u}_i.
\label{eq:expandedlik}
\end{align}

The corresponding log-likelihood is
\begin{align}
\log L(\boldsymbol{\theta})
&=
\sum_{i=1}^K
\log\Bigg\{
\int\!\!\int
\Bigg[
\prod_{m=1}^{n_{1i}}
p_{1im}^{\,y_{1im}}(1-p_{1im})^{\,1-y_{1im}}
\nonumber\\
&\qquad\qquad\qquad
\prod_{j=1}^{n_{0i}}
p_{0ij}^{\,y_{0ij}}(1-p_{0ij})^{\,1-y_{0ij}}
\Bigg]
\nonumber\\
&\qquad\qquad \times
\frac{1}{2\pi|\boldsymbol{\Sigma}|^{1/2}}
\exp\!\left(
-\frac{1}{2}\mathbf{u}_i^\top\boldsymbol{\Sigma}^{-1}\mathbf{u}_i
\right)\,d\mathbf{u}_i
\Bigg\}.
\label{eq:loglik}
\end{align}

\newpage 
\section{Description of the simulation settings and data generation}
The following set of parameters was considered in the simulation study:
\begin{enumerate}
    \item The overall logit-sensitivity and logit-specificity: $(\beta_1,\beta_0)\in\{(0.00,0.41),\ (1.39,1.73),\ (2.20,2.94)\}$.

    \item The between-study variances: $(\sigma_1^2,\sigma_2^2)\in\{(0.40,0.50),\ (1.30,2.02)\}$.

    \item The between-study covariance parameter: $\sigma_{12}\in\{-0.02,\,-0.18\}$.

    \item The average study sample size: $n\in\{100,\,300\}$, where the realized study size was generated from a Poisson distribution with mean $n$.

    \item The disease prevalence: $\pi\in\{0.20,\,0.40\}$.

    \item The number of studies in the meta-analysis: $K\in\{10,\,20,\,40,\,60,\,80\}$.

    \item A binary covariate (e.g., Sex) was generated from a Bernoulli$(0.5)$ distribution, and a continuous covariate (e.g., age) was generated from a truncated normal distribution with mean $60$, standard deviation $12$, and support $[18,90]$. 

    \item The covariate effects used in the data-generating model: $\gamma_{A,1}=0.50,\ \gamma_{A,0}=-0.50,\ \gamma_{S,1}=0.30,\ \gamma_{S,0}=-0.30$.

    \item Under the null hypothesis, random effects were generated from a bivariate normal distribution. Under the alternative hypothesis, they were generated from a two-component mixture-normal distribution with mixing probability $\pi=0.50$, component means $\boldsymbol{\mu}_1=(3,-3)^\top$ and $\boldsymbol{\mu}_2=(-3,3)^\top$, and covariance inflation factor $5$ for the second component. 
\end{enumerate}

Using the above-listed parameter settings, we generated IPD for DTA meta-analysis under both bivariate normal and mixture-normal random-effects distributions, and then compared the performance of the classical HZ test and the proposed weighted HZ test calibrated using a parametric bootstrap procedure. The data simulation procedure was as follows.


\begin{enumerate}
    \item For each study \(i=1,\ldots,K\), a study-specific pair of latent logit-sensitivity and logit-specificity random effects was generated. Under the null hypothesis, the random-effects vector \(\boldsymbol{u}_i=(u_{1i},u_{0i})^\top\) was generated from a bivariate normal distribution with mean \(\boldsymbol{0}\) and covariance matrix \(\boldsymbol{\Sigma}\). Under the alternative hypothesis, \(\boldsymbol{u}_i\) was generated from a two-component mixture-normal distribution with mixing probability \(\pi=0.50\), component mean vectors \((3,-3)^\top\) and \((-3,3)^\top\), and covariance inflation factor \(5\) for the second component.
    
    \item The study-specific intercepts for logit-sensitivity and logit-specificity were then constructed as
    
    $\eta_{1i}=\beta_1+u_{1i},
\qquad
\eta_{0i}=\beta_0+u_{0i}$.

    \item For each study, the total sample size was generated from a Poisson distribution with mean \(n\). The true disease status was then generated independently for each participant from a Bernoulli distribution with probability \(\pi\), the scenario-specific prevalence.
    
   \item Covariates were generated according to the distributions specified above. Age was centred at 60 years and scaled by 10 as
\[
A_{ij}^\ast=\frac{A_{ij}-60}{10},
\]
so that a one-unit increase corresponds to a 10-year increase in age.
    
    \item Conditional on disease status, study-specific random effects, and covariates, the probability of correct classification was generated from a logistic model. For diseased individuals,
    \[
    \logit(p_{1ij})=\eta_{1i}+\gamma_{A,1}A_{ij}^\ast+\gamma_{S,1}S_{ij},
    \]
    whereas for non-diseased individuals,
    \[
    \logit(p_{0ij})=\eta_{0i}+\gamma_{A,0}A_{ij}^\ast+\gamma_{S,0}S_{ij},
    \]
    with \(\gamma_{A,1}=0.50\), \(\gamma_{A,0}=-0.50\), \(\gamma_{S,1}=0.30\), and \(\gamma_{S,0}=-0.30\).
    

\item For each participant, a binary correct-classification outcome was generated from a Bernoulli distribution with probability given in Step~5, that is,
\[
Y_{ij} \sim \mathrm{Bernoulli}(p_{ij}),
\]
where \(p_{ij} = p_{1ij}\) for diseased individuals and \(p_{ij} = p_{0ij}\) for non-diseased individuals.
\end{enumerate}

\noindent The mixture components were chosen to induce clear departures from normality; scenarios involving milder deviations, such as skew-normal or heavy-tailed distributions, may be considered in future work.

\noindent
The resulting IPD were collapsed to study-level \(2\times2\) tables \((\mathrm{TP},\mathrm{FN},\mathrm{FP},\mathrm{TN})\), which were used to approximate within-study variances and implement the weighted HZ test.

\newpage 
\section*{Additional Simulation Results}
\label{app:sim}
This appendix presents additional simulation results evaluating the empirical Type I error rates and Power of the classical and weighted HZ tests across a range of scenarios. The settings vary in terms of disease prevalence, between-study variances, covariance structure, and within-study sample sizes.

\FloatBarrier
\section{Type I Error (Prevalence 20\%)}

\begin{figure*}[ht]
\centering
\includegraphics[width=1\textwidth]{type_I_error_p20_Figure1.pdf}
\caption{Empirical Type I error rates of the classical and weighted Henze--Zirkler (HZ) tests under small sample sizes, with $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (0.40, 0.50, -0.02)$. Results are shown for nominal significance levels of 5\% and 10\%, with horizontal reference lines at 0.05 and 0.10.}
\label{fig:type_I_error_p20_Figure1}
\end{figure*}

\begin{figure*}[ht]
\centering
\includegraphics[width=1\textwidth]{type_I_error_p20_Figure2.pdf}
\caption{Empirical Type I error rates of the classical and weighted Henze--Zirkler (HZ) tests under large sample sizes, with $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (0.40, 0.50, -0.02)$. Results are shown for nominal significance levels of 5\% and 10\%, with horizontal reference lines at 0.05 and 0.10.}
\label{fig:type_I_error_p20_Figure2}
\end{figure*}

\begin{figure*}[ht]
\centering
\includegraphics[width=1\textwidth]{type_I_error_p20_Figure3.pdf}
\caption{Empirical Type I error rates of the classical and weighted Henze--Zirkler (HZ) tests under small sample sizes, with $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (0.40, 0.50, -0.18)$. Results are shown for nominal significance levels of 5\% and 10\%, with horizontal reference lines at 0.05 and 0.10.}
\label{fig:type_I_error_p20_Figure3}
\end{figure*}

\begin{figure*}[ht]
\centering
\includegraphics[width=1\textwidth]{type_I_error_p20_Figure4.pdf}
\caption{Empirical Type I error rates of the classical and weighted Henze--Zirkler (HZ) tests under large sample sizes, with $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (0.40, 0.50, -0.18)$. Results are shown for nominal significance levels of 5\% and 10\%, with horizontal reference lines at 0.05 and 0.10.}
\label{fig:type_I_error_p20_Figure4}
\end{figure*}

\begin{figure*}[ht]
  \centering
  \includegraphics[width=1\textwidth]{type_I_error_p20_Figure5.pdf}
  \caption{Empirical Type I error rates of the classical and weighted HZ tests when the number of patients in each group is small and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (1.30, 2.02, -0.02)$. Results are shown for nominal significance levels of 5\% and 10\%, with horizontal reference lines at 0.05 (orange) and 0.10 (dark green).}
  \label{fig:type_I_error_p20_Figure5}
\end{figure*}

\begin{figure*}[ht]
  \centering
  \includegraphics[width=1\textwidth]{type_I_error_p20_Figure6.pdf}
  \caption{Empirical Type I error rates of the classical and weighted HZ tests when the number of patients in each group is large and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (1.30, 2.02, -0.02)$. Results are shown for nominal significance levels of 5\% and 10\%, with horizontal reference lines at 0.05 (orange) and 0.10 (dark green).}
  \label{fig:type_I_error_p20_Figure6}
\end{figure*}

\begin{figure*}[ht]
  \centering
  \includegraphics[width=1\textwidth]{type_I_error_p20_Figure7.pdf}
  \caption{Empirical Type I error rates of the classical and weighted HZ tests when the number of patients in each group is small and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (1.30, 2.02, -0.18)$. Results are shown for nominal significance levels of 5\% and 10\%, with horizontal reference lines at 0.05 (orange) and 0.10 (dark green).}
  \label{fig:type_I_error_p20_Figure7}
\end{figure*}

\begin{figure*}[ht]
  \centering
  \includegraphics[width=1\textwidth]{type_I_error_p20_Figure8.pdf}
  \caption{Empirical Type I error rates of the classical and weighted HZ tests when the number of patients in each group is large and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (1.30, 2.02, -0.18)$. Results are shown for nominal significance levels of 5\% and 10\%, with horizontal reference lines at 0.05 (orange) and 0.10 (dark green).}
  \label{fig:type_I_error_p20_Figure8}
\end{figure*}
\FloatBarrier




%\newpage
\FloatBarrier
\section{Type I Error (Prevalence 40\%)}

\begin{figure*}[ht]
\centering
\includegraphics[width=1\textwidth]{type_I_error_p40_Figure2.pdf}
\caption{Empirical Type I error rates of the classical and weighted Henze--Zirkler (HZ) tests under large sample sizes, with $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (0.40, 0.50, -0.02)$. Results are shown for nominal significance levels of 5\% and 10\%, with horizontal reference lines at 0.05 and 0.10.}
\label{fig:type_I_error_p40_Figure2}
\end{figure*}

\begin{figure*}[ht]
\centering
\includegraphics[width=1\textwidth]{type_I_error_p40_Figure3.pdf}
\caption{Empirical Type I error rates of the classical and weighted Henze--Zirkler (HZ) tests under small sample sizes, with $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (0.40, 0.50, -0.18)$. Results are shown for nominal significance levels of 5\% and 10\%, with horizontal reference lines at 0.05 and 0.10.}
\label{fig:type_I_error_p40_Figure3}
\end{figure*}

\begin{figure*}[ht]
\centering
\includegraphics[width=1\textwidth]{type_I_error_p40_Figure4.pdf}
\caption{Empirical Type I error rates of the classical and weighted Henze--Zirkler (HZ) tests under large sample sizes, with $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (0.40, 0.50, -0.18)$. Results are shown for nominal significance levels of 5\% and 10\%, with horizontal reference lines at 0.05 and 0.10.}
\label{fig:type_I_error_p40_Figure4}
\end{figure*}


\begin{figure*}[ht]
  \centering
  \includegraphics[width=1\textwidth]{type_I_error_p40_Figure6.pdf}
  \caption{Empirical Type I error rates of the classical and weighted HZ tests when the number of patients in each group is large and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (1.30, 2.02, -0.02)$. Results are shown for nominal significance levels of 5\% and 10\%, with horizontal reference lines at 0.05 (orange) and 0.10 (dark green).}
  \label{fig:type_I_error_p40_Figure6}
\end{figure*}

\begin{figure*}[ht]
  \centering
  \includegraphics[width=1\textwidth]{type_I_error_p40_Figure8.pdf}
  \caption{Empirical Type I error rates of the classical and weighted HZ tests when the number of patients in each group is large and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (1.30, 2.02, -0.18)$. Results are shown for nominal significance levels of 5\% and 10\%, with horizontal reference lines at 0.05 (orange) and 0.10 (dark green).}
  \label{fig:type_I_error_p40_Figure8}
\end{figure*}


\FloatBarrier


\FloatBarrier
\section{Power (Prevalence 20\%)}
\begin{figure*}[ht]  
  \centering
  \includegraphics[width=1\textwidth]{power_p20_Figure1.pdf}  
  \caption{Power of the classical and weighted HZ tests under the mixture alternative when the number of patients in each group is small and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (0.40, 0.50, -0.02)$.}
 \label{fig:power_p20_Figure1}
\end{figure*}

\begin{figure*}[ht]  
  \centering
  \includegraphics[width=1\textwidth]{power_p20_Figure2.pdf}  
  \caption{Power of the classical and weighted HZ tests under the mixture alternative when the number of patients in each group is large and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (0.40, 0.50, -0.02)$.}
 \label{fig:power_p20_Figure2}
\end{figure*}

\begin{figure*}[ht]  
  \centering
  \includegraphics[width=1\textwidth]{power_p20_Figure3.pdf}  
  \caption{Power of the classical and weighted HZ tests under the mixture alternative when the number of patients in each group is small and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (0.40, 0.50, -0.18)$.}
 \label{fig:power_p20_Figure3}
\end{figure*}

\begin{figure*}[ht]  
  \centering
  \includegraphics[width=1\textwidth]{power_p20_Figure4.pdf}  
  \caption{Power of the classical and weighted HZ tests under the mixture alternative when the number of patients in each group is large and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (0.40, 0.50, -0.18)$.}
 \label{fig:power_p20_Figure4}
\end{figure*}


\begin{figure*}[ht]  
  \centering
  \includegraphics[width=1\textwidth]{power_p20_Figure5.pdf}  
  \caption{Power of the classical and weighted HZ tests under the mixture alternative when the number of patients in each group is small and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (1.30, 2.02, -0.02)$.}
   \label{fig:power_p20_Figure5}
 \end{figure*}
 

\begin{figure*}[ht]  
  \centering
  \includegraphics[width=1\textwidth]{power_p20_Figure6.pdf}  
  \caption{Power of the classical and weighted HZ tests under the mixture alternative when the number of patients in each group is large and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (1.30, 2.02, -0.02)$.}
   \label{fig:power_p20_Figure6}
 \end{figure*}



 \begin{figure*}[ht]  
  \centering
  \includegraphics[width=1\textwidth]{power_p20_Figure7.pdf}  
  \caption{Power of the classical and weighted HZ tests under the mixture alternative when the number of patients in each group is small and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (1.30, 2.02, -0.18)$.}
   \label{fig:power_p20_Figure7}
 \end{figure*}

 
 \begin{figure*}[ht]  
  \centering
  \includegraphics[width=1\textwidth]{power_p20_Figure8.pdf}  
  \caption{Power of the classical and weighted HZ tests under the mixture alternative when the number of patients in each group is large and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (1.30, 2.02, -0.18)$.}
   \label{fig:power_p20_Figure8}
 \end{figure*}
\FloatBarrier
\newpage
\section{Power (Prevalence 40\%)}

\begin{figure*}[ht]  
  \centering
  \includegraphics[width=1\textwidth]{power_p40_Figure2.pdf}  
  \caption{Power of the classical and weighted HZ tests under the mixture alternative when the number of patients in each group is large and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (0.40, 0.50, -0.02)$.}
 \label{fig:power_p40_Figure2}
\end{figure*}

\begin{figure*}[ht]  
  \centering
  \includegraphics[width=1\textwidth]{power_p40_Figure3.pdf}  
  \caption{Power of the classical and weighted HZ tests under the mixture alternative when the number of patients in each group is small and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (0.40, 0.50, -0.18)$.}
 \label{fig:power_p40_Figure3}
\end{figure*}

\begin{figure*}[ht]  
  \centering
  \includegraphics[width=1\textwidth]{power_p40_Figure4.pdf}  
  \caption{Power of the classical and weighted HZ tests under the mixture alternative when the number of patients in each group is large and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (0.40, 0.50, -0.18)$.}
 \label{fig:power_p40_Figure4}
\end{figure*}

\begin{figure*}[ht]  
  \centering
  \includegraphics[width=1\textwidth]{power_p40_Figure6.pdf}  
  \caption{Power of the classical and weighted HZ tests under the mixture alternative when the number of patients in each group is large and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (1.30, 2.02, -0.02)$.}
   \label{fig:power_p40_Figure6}
 \end{figure*}

 \begin{figure*}[ht]  
  \centering
  \includegraphics[width=1\textwidth]{power_p40_Figure8.pdf}  
  \caption{Power of the classical and weighted HZ tests under the mixture alternative when the number of patients in each group is large and $(\sigma^{2}_{1}, \sigma^{2}_{2}, \sigma_{12}) = (1.30, 2.02, -0.18)$.}
   \label{fig:power_p40_Figure8}
 \end{figure*}
\FloatBarrier

\bibliographystyle{apalike}
\bibliography{References}






\end{document}


==> anc/HCC_147_studies.csv <==
"study_id","TP","FP","FN","TN"
1,14,34,8,229
2,23,38,4,173
3,11,8,8,79
4,26,26,16,159
5,34,91,20,108
6,22,2,29,136
7,68,29,33,165
8,114,46,32,171
9,24,0,13,37
10,62,8,46,48
11,363,51,109,56
12,7,29,10,2247
13,9,91,5,964
14,5,32,16,511
15,18,153,11,552
16,6,20,1,120
17,25,219,21,590
18,11,44,3,187
19,11,10,8,271
20,142,466,115,2989
21,71,229,60,1362
22,8,20,20,308
23,15,39,5,155
24,27,38,14,363
25,63,71,41,469
26,45,86,29,212
27,52,52,23,584
28,27,51,51,511
29,10,39,5,104
30,32,7,32,321
31,5,18,16,76
32,25,46,36,206
33,39,34,35,242
34,192,83,171,1151
35,21,48,34,150
36,24,15,15,62
37,12,10,2,100
38,17,17,10,84
39,29,21,17,95
40,99,70,103,371
41,81,62,35,191
42,5,4,15,36
43,78,38,77,105
44,21,5,19,68
45,12,2,20,28
46,29,14,12,37
47,47,18,12,78
48,45,12,21,87
49,316,69,135,603
50,166,24,119,378
51,75,10,33,88
52,21,12,15,37
53,66,56,54,90
54,47,26,16,48
55,55,42,46,179
56,20,7,10,28
57,12,11,17,22
58,40,25,15,37
59,22,18,14,23
60,36,13,21,51
61,61,3,50,113
62,36,15,25,51
63,19,3,11,27
64,40,6,10,44
65,86,14,71,142
66,43,10,61,94
67,185,45,181,321
68,38,7,12,43
69,37,10,38,65
70,45,6,15,54
71,73,23,27,77
72,102,16,68,154
73,253,58,240,435
74,37,6,49,166
75,247,42,172,375
76,118,34,88,165
77,16,4,17,27
78,77,13,26,82
79,17,23,9,27
80,103,30,60,119
81,110,16,35,112
82,205,48,156,228
83,76,13,35,56
84,49,0,10,49
85,25,7,15,27
86,26,9,34,41
87,18,8,20,23
88,31,6,22,36
89,43,9,16,38
90,113,44,49,86
91,70,33,50,57
92,25,14,15,16
93,129,19,79,174
94,48,26,40,38
95,19,6,29,34
96,30,1,45,54
97,37,13,45,44
98,122,34,76,92
99,131,64,121,391
100,25,13,12,10
101,118,62,72,52
102,140,82,69,45
103,33,5,23,29
104,20,1,14,19
105,63,22,48,44
106,125,14,48,88
107,93,46,67,42
108,160,54,102,96
109,29,11,27,21
110,266,108,122,104
111,61,16,27,119
112,70,24,50,51
113,34,11,26,19
114,36,4,18,22
115,65,6,57,70
116,137,61,121,374
117,85,2,74,72
118,213,26,156,150
119,105,4,52,69
120,79,9,44,48
121,66,12,113,68
122,130,23,107,77
123,14,5,30,15
124,70,9,61,50
125,17,1,22,15
126,136,16,104,79
127,183,27,142,99
128,161,29,66,51
129,92,8,60,42
130,52,10,38,20
131,108,8,50,42
132,245,42,179,95
133,135,11,69,49
134,189,11,101,69
135,115,10,94,40
136,36,4,4,6
137,71,1,20,22
138,844,24,517,324
139,680,46,395,237
140,374,3,176,82
141,225,8,141,24
142,171,2,138,28
143,61,12,45,88
144,4,13,11,170
145,154,57,42,297
146,64,4,47,176
147,97,14,53,136


==> anc/SCOFF_synthetic_IPD_covariate.csv <==
study_id,disease,group,age,sex,correct_classification,misclassification
1,1,diseased,27.49,1,1,0
1,1,diseased,31.95,0,1,0
1,1,diseased,30.39,1,1,0
1,1,diseased,20.73,1,1,0
1,1,diseased,37.22,1,1,0
1,1,diseased,18.00,0,1,0
1,1,diseased,42.88,0,1,0
1,1,diseased,21.43,0,1,0
1,1,diseased,30.43,0,1,0
1,1,diseased,29.40,1,1,0
1,1,diseased,25.55,0,1,0
1,1,diseased,21.33,0,1,0
1,1,diseased,21.00,1,1,0
1,1,diseased,34.13,1,1,0
1,1,diseased,27.03,0,1,0
1,1,diseased,25.47,0,1,0
1,1,diseased,34.80,0,1,0
1,1,diseased,28.32,0,1,0
1,1,diseased,28.29,0,1,0
1,1,diseased,24.99,1,1,0
1,1,diseased,18.00,0,1,0
1,1,diseased,42.72,0,1,0
1,1,diseased,28.22,0,1,0
1,1,diseased,33.50,0,1,0
1,1,diseased,24.88,0,1,0
1,1,diseased,30.21,0,1,0
1,1,diseased,40.58,1,1,0
1,1,diseased,33.88,0,1,0
1,1,diseased,31.99,1,1,0
1,1,diseased,24.84,0,1,0
1,1,diseased,32.78,0,1,0
1,1,diseased,18.00,0,1,0
1,1,diseased,27.87,1,1,0
1,1,diseased,44.09,0,1,0
1,1,diseased,41.61,0,1,0
1,1,diseased,18.00,1,0,1
1,1,diseased,20.80,0,1,0
1,0,non-diseased,36.20,1,0,1
1,0,non-diseased,31.33,0,0,1
1,0,non-diseased,31.47,1,0,1
1,0,non-diseased,32.46,0,0,1
1,0,non-diseased,34.21,0,0,1
1,0,non-diseased,37.51,0,0,1
1,0,non-diseased,46.67,1,0,1
1,0,non-diseased,51.47,1,0,1
1,0,non-diseased,24.98,1,0,1
1,0,non-diseased,39.01,1,0,1
1,0,non-diseased,30.41,0,0,1
1,0,non-diseased,33.62,0,1,0
1,0,non-diseased,23.76,1,0,1
1,0,non-diseased,36.73,0,0,1
1,0,non-diseased,32.12,0,0,1
1,0,non-diseased,33.81,0,0,1
1,0,non-diseased,28.12,0,0,1
1,0,non-diseased,32.05,1,0,1
1,0,non-diseased,28.44,0,0,1
1,0,non-diseased,22.33,1,0,1
1,0,non-diseased,28.12,0,0,1
1,0,non-diseased,37.70,0,0,1
1,0,non-diseased,41.08,1,0,1
1,0,non-diseased,39.72,0,0,1
1,0,non-diseased,38.27,1,0,1
1,0,non-diseased,31.69,1,0,1
1,0,non-diseased,48.76,0,0,1
1,0,non-diseased,34.59,1,0,1
1,0,non-diseased,29.59,1,0,1
1,0,non-diseased,27.10,1,0,1
1,0,non-diseased,39.60,0,0,1
1,0,non-diseased,49.21,1,0,1
1,0,non-diseased,24.82,0,0,1
1,0,non-diseased,28.64,0,0,1
1,0,non-diseased,35.82,0,0,1
1,0,non-diseased,21.42,0,0,1
1,0,non-diseased,46.50,1,0,1
1,0,non-diseased,28.38,1,0,1
1,0,non-diseased,27.72,1,0,1
1,0,non-diseased,30.57,0,0,1
1,0,non-diseased,38.53,0,0,1
1,0,non-diseased,38.62,1,0,1
1,0,non-diseased,40.54,1,0,1
1,0,non-diseased,30.98,0,0,1
1,0,non-diseased,35.92,0,0,1
1,0,non-diseased,28.42,0,0,1
1,0,non-diseased,37.82,1,0,1
1,0,non-diseased,39.29,0,0,1
1,0,non-diseased,24.75,0,0,1
1,0,non-diseased,22.80,0,0,1
1,0,non-diseased,29.48,0,0,1
1,0,non-diseased,49.84,0,0,1
1,0,non-diseased,18.00,0,1,0
1,0,non-diseased,22.45,1,0,1
1,0,non-diseased,45.89,1,1,0
1,0,non-diseased,19.93,1,0,1
1,0,non-diseased,36.45,1,0,1
1,0,non-diseased,19.89,1,1,0
1,0,non-diseased,27.75,0,0,1
1,0,non-diseased,22.76,0,1,0
1,0,non-diseased,28.32,0,0,1
1,0,non-diseased,26.09,0,0,1
1,0,non-diseased,18.32,0,0,1
1,0,non-diseased,26.84,0,0,1
1,0,non-diseased,33.98,0,0,1
1,0,non-diseased,35.49,0,0,1
1,0,non-diseased,25.18,0,0,1
1,0,non-diseased,23.84,0,0,1
1,0,non-diseased,29.82,0,0,1
1,0,non-diseased,24.51,1,0,1
1,0,non-diseased,44.33,0,0,1
1,0,non-diseased,28.76,0,0,1
1,0,non-diseased,48.46,1,1,0
1,0,non-diseased,35.63,0,0,1
1,0,non-diseased,23.93,1,0,1
1,0,non-diseased,37.86,0,0,1
1,0,non-diseased,28.53,0,0,1
1,0,non-diseased,32.97,1,0,1
1,0,non-diseased,26.81,0,0,1
1,0,non-diseased,43.86,0,0,1
1,0,non-diseased,31.13,0,1,0
1,0,non-diseased,29.87,1,1,0
1,0,non-diseased,20.57,1,0,1
1,0,non-diseased,27.07,0,0,1
1,0,non-diseased,30.30,0,0,1
1,0,non-diseased,24.65,1,1,0
1,0,non-diseased,26.67,1,0,1
1,0,non-diseased,46.14,1,0,1
1,0,non-diseased,27.45,0,0,1
1,0,non-diseased,33.50,0,1,0
1,0,non-diseased,29.65,0,0,1
1,0,non-diseased,34.10,1,0,1
1,0,non-diseased,35.89,0,1,0
1,0,non-diseased,46.21,1,0,1
1,0,non-diseased,32.76,0,0,1
1,0,non-diseased,37.44,0,0,1
1,0,non-diseased,38.47,1,0,1
1,0,non-diseased,36.48,0,0,1
1,0,non-diseased,29.87,1,0,1
1,0,non-diseased,40.72,1,0,1
1,0,non-diseased,40.45,0,0,1
1,0,non-diseased,37.61,0,0,1
1,0,non-diseased,18.80,0,0,1
1,0,non-diseased,39.66,1,0,1
1,0,non-diseased,21.25,0,0,1
1,0,non-diseased,38.19,0,0,1
1,0,non-diseased,29.17,1,0,1
1,0,non-diseased,34.45,0,0,1
1,0,non-diseased,24.44,0,0,1
1,0,non-diseased,20.07,1,0,1
1,0,non-diseased,21.86,0,0,1
1,0,non-diseased,41.67,0,0,1
1,0,non-diseased,18.00,1,0,1
1,0,non-diseased,31.67,0,1,0
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,26.27,1,0,1
1,0,non-diseased,23.83,0,0,1
1,0,non-diseased,44.66,1,0,1
1,0,non-diseased,20.31,0,0,1
1,0,non-diseased,37.96,1,0,1
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,26.91,1,0,1
1,0,non-diseased,34.61,0,1,0
1,0,non-diseased,19.83,0,0,1
1,0,non-diseased,41.15,1,0,1
1,0,non-diseased,42.81,0,0,1
1,0,non-diseased,24.96,0,0,1
1,0,non-diseased,51.03,1,1,0
1,0,non-diseased,28.70,0,0,1
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,41.08,1,0,1
1,0,non-diseased,47.26,1,0,1
1,0,non-diseased,18.85,0,0,1
1,0,non-diseased,46.15,1,0,1
1,0,non-diseased,35.56,0,0,1
1,0,non-diseased,28.24,0,0,1
1,0,non-diseased,23.64,1,0,1
1,0,non-diseased,44.68,0,1,0
1,0,non-diseased,18.92,0,0,1
1,0,non-diseased,31.52,0,0,1
1,0,non-diseased,34.39,1,0,1
1,0,non-diseased,44.00,1,0,1
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,30.88,0,0,1
1,0,non-diseased,23.24,1,1,0
1,0,non-diseased,19.14,0,0,1
1,0,non-diseased,32.47,1,0,1
1,0,non-diseased,33.94,1,0,1
1,0,non-diseased,42.91,0,0,1
1,0,non-diseased,22.57,0,0,1
1,0,non-diseased,22.85,0,1,0
1,0,non-diseased,30.61,0,0,1
1,0,non-diseased,32.46,1,0,1
1,0,non-diseased,23.15,0,1,0
1,0,non-diseased,36.06,1,0,1
1,0,non-diseased,18.45,0,0,1
1,0,non-diseased,43.44,0,0,1
1,0,non-diseased,43.92,1,0,1
1,0,non-diseased,26.53,0,0,1
1,0,non-diseased,45.24,0,1,0
1,0,non-diseased,18.00,1,0,1
1,0,non-diseased,33.48,1,0,1
1,0,non-diseased,25.07,0,0,1
1,0,non-diseased,29.85,0,0,1
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,41.34,1,0,1
1,0,non-diseased,18.00,1,0,1
1,0,non-diseased,34.04,0,0,1
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,37.56,1,0,1
1,0,non-diseased,38.19,1,0,1
1,0,non-diseased,40.11,1,0,1
1,0,non-diseased,18.00,1,0,1
1,0,non-diseased,31.03,1,0,1
1,0,non-diseased,31.54,1,0,1
1,0,non-diseased,44.02,1,0,1
1,0,non-diseased,20.65,0,0,1
1,0,non-diseased,32.05,0,0,1
1,0,non-diseased,45.73,1,0,1
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,40.50,0,0,1
1,0,non-diseased,27.26,1,0,1
1,0,non-diseased,35.38,0,0,1
1,0,non-diseased,31.14,1,0,1
1,0,non-diseased,31.17,0,0,1
1,0,non-diseased,32.21,0,0,1
1,0,non-diseased,29.31,0,0,1
1,0,non-diseased,22.31,1,0,1
1,0,non-diseased,18.00,1,0,1
1,0,non-diseased,29.25,1,0,1
1,0,non-diseased,26.40,0,1,0
1,0,non-diseased,48.84,0,0,1
1,0,non-diseased,29.78,0,0,1
1,0,non-diseased,40.96,0,0,1
1,0,non-diseased,34.60,0,0,1
1,0,non-diseased,18.29,1,0,1
1,0,non-diseased,31.24,0,0,1
1,0,non-diseased,40.42,0,0,1
1,0,non-diseased,28.50,1,0,1
1,0,non-diseased,36.41,1,0,1
1,0,non-diseased,18.00,1,0,1
1,0,non-diseased,25.51,1,0,1
1,0,non-diseased,43.17,0,0,1
1,0,non-diseased,18.00,1,0,1
1,0,non-diseased,34.48,1,0,1
1,0,non-diseased,35.69,0,0,1
1,0,non-diseased,31.10,1,0,1
1,0,non-diseased,39.34,1,0,1
1,0,non-diseased,35.85,0,0,1
1,0,non-diseased,24.39,1,1,0
1,0,non-diseased,44.56,0,0,1
1,0,non-diseased,33.90,1,0,1
1,0,non-diseased,27.43,0,0,1
1,0,non-diseased,33.38,0,0,1
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,26.40,0,0,1
1,0,non-diseased,22.37,0,0,1
1,0,non-diseased,49.35,0,0,1
1,0,non-diseased,36.51,0,0,1
1,0,non-diseased,18.00,1,1,0
1,0,non-diseased,30.98,1,0,1
1,0,non-diseased,27.56,1,0,1
1,0,non-diseased,42.51,0,0,1
1,0,non-diseased,43.52,0,0,1
1,0,non-diseased,30.81,0,0,1
1,0,non-diseased,27.03,0,0,1
1,0,non-diseased,28.71,1,0,1
1,0,non-diseased,25.11,0,0,1
1,0,non-diseased,19.49,1,0,1
1,0,non-diseased,20.73,0,0,1
1,0,non-diseased,18.00,1,1,0
1,0,non-diseased,27.12,1,0,1
1,0,non-diseased,27.62,0,0,1
1,0,non-diseased,33.83,0,0,1
1,0,non-diseased,22.41,0,0,1
1,0,non-diseased,34.85,0,0,1
1,0,non-diseased,30.45,0,0,1
1,0,non-diseased,18.00,0,1,0
1,0,non-diseased,30.38,1,0,1
1,0,non-diseased,22.15,0,0,1
1,0,non-diseased,35.82,0,0,1
1,0,non-diseased,18.50,0,0,1
1,0,non-diseased,28.12,0,0,1
1,0,non-diseased,18.00,1,0,1
1,0,non-diseased,42.41,1,0,1
1,0,non-diseased,19.86,0,0,1
1,0,non-diseased,45.93,0,0,1
1,0,non-diseased,39.35,0,0,1
1,0,non-diseased,29.08,1,0,1
1,0,non-diseased,32.96,1,0,1
1,0,non-diseased,47.90,0,1,0
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,18.00,1,0,1
1,0,non-diseased,26.27,0,0,1
1,0,non-diseased,31.88,0,1,0
1,0,non-diseased,35.00,0,0,1
1,0,non-diseased,35.91,0,0,1
1,0,non-diseased,26.90,0,0,1
1,0,non-diseased,26.84,1,0,1
1,0,non-diseased,29.19,1,0,1
1,0,non-diseased,50.55,0,0,1
1,0,non-diseased,30.94,0,0,1
1,0,non-diseased,50.25,1,0,1
1,0,non-diseased,29.78,1,0,1
1,0,non-diseased,35.31,0,0,1
1,0,non-diseased,57.39,0,0,1
1,0,non-diseased,42.38,1,0,1
1,0,non-diseased,37.87,0,0,1
1,0,non-diseased,23.44,0,0,1
1,0,non-diseased,32.62,0,0,1
1,0,non-diseased,24.53,0,0,1
1,0,non-diseased,21.96,0,0,1
1,0,non-diseased,34.19,0,0,1
1,0,non-diseased,26.84,1,0,1
1,0,non-diseased,24.97,1,0,1
1,0,non-diseased,34.42,1,0,1
1,0,non-diseased,24.69,1,0,1
1,0,non-diseased,32.90,0,0,1
1,0,non-diseased,33.70,0,1,0
1,0,non-diseased,21.09,0,0,1
1,0,non-diseased,34.32,1,0,1
1,0,non-diseased,45.23,1,0,1
1,0,non-diseased,38.25,0,0,1
1,0,non-diseased,50.77,1,0,1
1,0,non-diseased,26.55,0,1,0
1,0,non-diseased,31.71,0,0,1
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,22.23,0,0,1
1,0,non-diseased,21.84,0,0,1
1,0,non-diseased,21.69,1,0,1
1,0,non-diseased,22.20,0,0,1
1,0,non-diseased,27.44,0,1,0
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,18.00,1,0,1
1,0,non-diseased,23.02,0,0,1
1,0,non-diseased,37.63,1,0,1
1,0,non-diseased,34.25,0,0,1
1,0,non-diseased,20.50,1,0,1
1,0,non-diseased,28.53,1,0,1
1,0,non-diseased,51.36,0,0,1
1,0,non-diseased,38.80,0,1,0
1,0,non-diseased,37.89,1,0,1
1,0,non-diseased,36.78,1,0,1
1,0,non-diseased,27.50,0,0,1
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,40.10,0,1,0
1,0,non-diseased,21.80,0,0,1
1,0,non-diseased,32.15,1,0,1
1,0,non-diseased,20.17,1,1,0
1,0,non-diseased,23.81,1,1,0
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,43.08,0,0,1
1,0,non-diseased,48.77,0,0,1
1,0,non-diseased,22.88,0,0,1
1,0,non-diseased,27.29,0,0,1
1,0,non-diseased,18.00,1,0,1
1,0,non-diseased,38.46,0,0,1
1,0,non-diseased,39.74,0,0,1
1,0,non-diseased,49.57,0,0,1
1,0,non-diseased,46.85,1,1,0
1,0,non-diseased,28.88,1,0,1
1,0,non-diseased,39.98,0,0,1
1,0,non-diseased,36.18,0,1,0
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,24.87,0,0,1
1,0,non-diseased,29.63,0,0,1
1,0,non-diseased,31.38,0,0,1
1,0,non-diseased,31.64,0,0,1
1,0,non-diseased,48.80,0,0,1
1,0,non-diseased,31.87,1,0,1
1,0,non-diseased,18.00,1,0,1
1,0,non-diseased,24.79,1,0,1
1,0,non-diseased,28.84,1,0,1
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,32.41,0,1,0
1,0,non-diseased,36.41,0,0,1
1,0,non-diseased,25.27,0,0,1
1,0,non-diseased,36.95,1,0,1
1,0,non-diseased,20.93,1,0,1
1,0,non-diseased,48.37,1,0,1
1,0,non-diseased,30.20,0,1,0
1,0,non-diseased,45.55,1,0,1
1,0,non-diseased,38.41,0,0,1
1,0,non-diseased,33.45,0,0,1
1,0,non-diseased,24.93,0,0,1
1,0,non-diseased,45.47,0,0,1
1,0,non-diseased,41.74,0,0,1
1,0,non-diseased,49.16,1,1,0
1,0,non-diseased,31.85,0,0,1
1,0,non-diseased,20.13,0,1,0
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,30.47,1,0,1
1,0,non-diseased,18.00,1,0,1
1,0,non-diseased,22.83,0,1,0
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,34.62,0,0,1
1,0,non-diseased,20.51,1,0,1
1,0,non-diseased,28.41,0,1,0
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,25.07,0,0,1
1,0,non-diseased,21.86,0,0,1
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,31.21,1,0,1
1,0,non-diseased,44.82,1,0,1
1,0,non-diseased,41.67,0,0,1
1,0,non-diseased,33.81,0,0,1
1,0,non-diseased,32.02,1,1,0
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,18.00,0,0,1
1,0,non-diseased,31.96,1,0,1
1,0,non-diseased,39.93,1,0,1
1,0,non-diseased,43.20,1,0,1
1,0,non-diseased,41.72,1,0,1
1,0,non-diseased,25.12,0,0,1
1,0,non-diseased,34.76,1,0,1
1,0,non-diseased,22.98,0,0,1
1,0,non-diseased,25.02,0,0,1
1,0,non-diseased,24.89,1,0,1
1,0,non-diseased,35.79,1,0,1
1,0,non-diseased,31.46,0,0,1
1,0,non-diseased,33.51,1,0,1
2,1,diseased,35.14,0,1,0
2,1,diseased,26.80,1,1,0
2,1,diseased,33.20,0,1,0
2,1,diseased,20.66,0,1,0
2,1,diseased,25.71,0,1,0
2,1,diseased,30.61,0,1,0
2,1,diseased,18.00,1,1,0
2,1,diseased,45.50,0,1,0
2,1,diseased,38.69,0,1,0
2,1,diseased,28.47,0,1,0
2,1,diseased,32.61,0,1,0
2,1,diseased,34.22,0,1,0
2,1,diseased,18.00,0,1,0
2,1,diseased,42.08,0,1,0
2,1,diseased,18.00,0,1,0
2,1,diseased,18.00,1,1,0
2,1,diseased,45.80,1,1,0
2,1,diseased,35.29,1,1,0
2,1,diseased,38.54,1,1,0
2,1,diseased,23.28,1,1,0
2,1,diseased,32.13,0,1,0
2,1,diseased,22.17,0,1,0
2,1,diseased,35.26,0,1,0
2,1,diseased,39.35,1,1,0
2,1,diseased,44.10,0,1,0
2,1,diseased,43.83,0,1,0
2,1,diseased,41.89,0,1,0
2,1,diseased,29.57,1,1,0
2,1,diseased,41.27,0,1,0
2,1,diseased,35.71,0,1,0
2,1,diseased,37.92,0,1,0
2,1,diseased,59.40,1,1,0
2,1,diseased,37.44,1,1,0
2,1,diseased,27.78,1,1,0
2,1,diseased,23.80,1,1,0
2,1,diseased,43.10,1,1,0
2,1,diseased,24.19,0,1,0
2,1,diseased,42.63,0,1,0
2,1,diseased,46.18,1,1,0
2,1,diseased,24.40,1,1,0
2,1,diseased,32.00,0,1,0
2,1,diseased,29.00,0,1,0
2,1,diseased,50.49,1,1,0
2,1,diseased,30.91,1,1,0
2,1,diseased,18.00,1,1,0
2,1,diseased,32.16,0,1,0
2,1,diseased,31.83,1,1,0
2,1,diseased,29.90,0,1,0
2,1,diseased,18.00,0,1,0
2,1,diseased,33.38,0,1,0
2,1,diseased,28.24,0,1,0
2,1,diseased,32.87,0,1,0
2,1,diseased,45.78,0,1,0
2,1,diseased,34.74,1,1,0
2,1,diseased,32.53,0,1,0
2,1,diseased,34.03,1,1,0
2,1,diseased,41.03,0,1,0
2,1,diseased,27.67,1,1,0
2,1,diseased,21.31,0,1,0
2,1,diseased,27.28,0,1,0
2,1,diseased,44.18,0,1,0
2,1,diseased,25.46,0,1,0
2,1,diseased,23.30,1,1,0
2,1,diseased,39.23,0,1,0
2,1,diseased,31.30,0,1,0
2,1,diseased,26.50,0,1,0
2,1,diseased,27.19,1,1,0
2,1,diseased,26.38,1,1,0
2,1,diseased,47.87,0,1,0
2,1,diseased,39.53,1,1,0
2,1,diseased,20.66,1,1,0
2,1,diseased,31.86,1,1,0
2,1,diseased,39.70,0,1,0
2,1,diseased,41.24,1,1,0
2,1,diseased,18.02,0,1,0
2,1,diseased,18.00,0,1,0
2,1,diseased,18.57,1,1,0
2,1,diseased,36.35,0,1,0
2,1,diseased,32.74,1,1,0
2,1,diseased,30.27,1,1,0
2,1,diseased,34.66,0,1,0
2,1,diseased,40.11,0,1,0
2,1,diseased,37.53,0,1,0
2,1,diseased,35.26,1,1,0
2,1,diseased,21.48,1,1,0
2,1,diseased,41.95,0,1,0
2,1,diseased,46.43,1,1,0
2,1,diseased,33.62,0,1,0
2,1,diseased,27.16,1,1,0
2,1,diseased,27.49,0,1,0
2,1,diseased,27.43,1,1,0
2,1,diseased,33.32,0,1,0
2,1,diseased,35.62,0,1,0
2,1,diseased,26.99,1,1,0
2,1,diseased,30.40,1,1,0
2,1,diseased,25.74,0,1,0
2,1,diseased,41.02,0,1,0
2,1,diseased,35.87,1,1,0
2,1,diseased,20.62,1,1,0
2,1,diseased,18.29,1,1,0
2,1,diseased,22.70,0,1,0
2,1,diseased,31.98,0,1,0
2,1,diseased,27.99,0,1,0
2,1,diseased,32.74,0,1,0
2,1,diseased,24.40,0,1,0
2,1,diseased,20.47,0,1,0
2,1,diseased,41.03,0,1,0
2,1,diseased,39.72,0,1,0
2,1,diseased,26.29,1,1,0
2,1,diseased,44.77,1,1,0
2,1,diseased,29.20,0,1,0
2,1,diseased,37.03,1,1,0
2,0,non-diseased,18.00,0,1,0
2,0,non-diseased,26.72,1,1,0
2,0,non-diseased,28.57,0,1,0
2,0,non-diseased,37.39,1,1,0
2,0,non-diseased,18.43,0,1,0
2,0,non-diseased,29.99,0,1,0
2,0,non-diseased,44.70,0,1,0
2,0,non-diseased,31.33,0,1,0
2,0,non-diseased,31.81,0,1,0
2,0,non-diseased,38.01,0,1,0
2,0,non-diseased,38.37,1,1,0
2,0,non-diseased,33.15,0,1,0
2,0,non-diseased,19.09,0,1,0
2,0,non-diseased,18.00,1,1,0
2,0,non-diseased,33.30,1,1,0
2,0,non-diseased,33.43,0,1,0
2,0,non-diseased,23.77,1,1,0
2,0,non-diseased,37.81,0,1,0
2,0,non-diseased,34.20,1,1,0
2,0,non-diseased,25.23,0,1,0
2,0,non-diseased,36.23,1,1,0
2,0,non-diseased,18.00,0,1,0
2,0,non-diseased,27.49,0,1,0
2,0,non-diseased,29.13,0,1,0
2,0,non-diseased,37.16,1,1,0
2,0,non-diseased,26.51,1,1,0
2,0,non-diseased,18.86,1,1,0
2,0,non-diseased,19.03,1,1,0
2,0,non-diseased,31.22,0,1,0
2,0,non-diseased,18.00,1,1,0
2,0,non-diseased,38.27,1,1,0
2,0,non-diseased,27.89,0,1,0
2,0,non-diseased,34.55,1,1,0
2,0,non-diseased,33.56,1,1,0
2,0,non-diseased,26.20,1,1,0
2,0,non-diseased,23.93,0,1,0
2,0,non-diseased,36.20,1,1,0
2,0,non-diseased,18.00,0,1,0
2,0,non-diseased,38.36,0,1,0
2,0,non-diseased,49.62,1,1,0
2,0,non-diseased,30.59,1,1,0
2,0,non-diseased,29.15,0,1,0
2,0,non-diseased,33.12,1,1,0
2,0,non-diseased,26.69,0,1,0
2,0,non-diseased,45.25,0,1,0
2,0,non-diseased,40.91,1,1,0
2,0,non-diseased,38.34,0,1,0
2,0,non-diseased,25.19,0,1,0
2,0,non-diseased,18.00,0,1,0
2,0,non-diseased,18.00,0,1,0
2,0,non-diseased,18.00,0,1,0
2,0,non-diseased,43.20,0,1,0
2,0,non-diseased,18.96,1,1,0
2,0,non-diseased,35.44,0,1,0
2,0,non-diseased,22.28,1,1,0
2,0,non-diseased,22.75,0,1,0
2,0,non-diseased,18.68,0,1,0
2,0,non-diseased,31.56,1,1,0
2,0,non-diseased,38.13,0,1,0
2,0,non-diseased,21.73,0,1,0
2,0,non-diseased,38.11,1,1,0
2,0,non-diseased,32.13,1,1,0
2,0,non-diseased,24.69,0,1,0
2,0,non-diseased,26.44,0,1,0
2,0,non-diseased,24.06,1,1,0
2,0,non-diseased,38.32,0,1,0
2,0,non-diseased,40.64,0,1,0
2,0,non-diseased,47.04,0,1,0
2,0,non-diseased,41.99,0,1,0
2,0,non-diseased,35.51,1,1,0
2,0,non-diseased,24.58,0,1,0
2,0,non-diseased,44.32,0,1,0
2,0,non-diseased,36.86,1,1,0
2,0,non-diseased,34.45,0,1,0
2,0,non-diseased,18.00,1,1,0
2,0,non-diseased,32.56,1,1,0
2,0,non-diseased,27.36,0,1,0
2,0,non-diseased,27.92,0,1,0
2,0,non-diseased,45.43,0,1,0
2,0,non-diseased,25.86,1,1,0
2,0,non-diseased,57.24,0,1,0
2,0,non-diseased,34.74,0,1,0
2,0,non-diseased,29.25,1,1,0
2,0,non-diseased,18.00,0,1,0
2,0,non-diseased,18.00,1,1,0
2,0,non-diseased,18.00,1,1,0
2,0,non-diseased,42.68,0,1,0
2,0,non-diseased,18.00,0,1,0
2,0,non-diseased,22.42,1,1,0
2,0,non-diseased,18.88,0,1,0
2,0,non-diseased,21.41,0,1,0
2,0,non-diseased,24.39,0,1,0
2,0,non-diseased,44.82,0,1,0
2,0,non-diseased,28.66,0,1,0
2,0,non-diseased,44.29,1,1,0
2,0,non-diseased,18.00,0,1,0
2,0,non-diseased,26.32,0,1,0
2,0,non-diseased,27.64,1,1,0
2,0,non-diseased,25.47,0,1,0
2,0,non-diseased,39.85,0,1,0
2,0,non-diseased,27.89,0,1,0
2,0,non-diseased,38.25,1,1,0
2,0,non-diseased,33.96,1,1,0
2,0,non-diseased,35.42,0,1,0
2,0,non-diseased,37.07,0,1,0
2,0,non-diseased,35.36,1,1,0
2,0,non-diseased,35.32,0,1,0
2,0,non-diseased,51.81,0,1,0
2,0,non-diseased,18.00,0,1,0
2,0,non-diseased,50.94,0,1,0
2,0,non-diseased,23.84,1,1,0
2,0,non-diseased,41.01,0,1,0
2,0,non-diseased,18.00,0,1,0
2,0,non-diseased,39.75,1,1,0
3,1,diseased,34.38,1,1,0
3,1,diseased,30.26,0,1,0
3,1,diseased,18.00,0,1,0
3,1,diseased,38.73,1,1,0
3,1,diseased,23.45,0,1,0
3,1,diseased,52.59,1,1,0
3,1,diseased,33.81,0,1,0
3,1,diseased,22.54,0,1,0
3,1,diseased,18.00,1,1,0
3,1,diseased,25.91,1,1,0
3,1,diseased,19.72,1,1,0
3,1,diseased,22.32,0,1,0
3,1,diseased,59.00,0,1,0
3,1,diseased,38.00,0,1,0
3,1,diseased,34.60,1,1,0
3,1,diseased,18.00,0,1,0
3,1,diseased,18.88,1,1,0
3,1,diseased,41.60,0,1,0
3,1,diseased,36.16,0,1,0
3,1,diseased,36.31,1,1,0
3,1,diseased,41.71,1,1,0
3,1,diseased,18.00,1,1,0
3,1,diseased,18.00,1,1,0
3,1,diseased,35.48,0,1,0
3,1,diseased,28.30,1,1,0
3,1,diseased,22.29,1,1,0
3,1,diseased,30.11,1,1,0
3,1,diseased,20.05,1,1,0
3,1,diseased,29.32,0,1,0
3,1,diseased,28.31,1,1,0
3,1,diseased,22.01,0,1,0
3,1,diseased,18.82,1,1,0
3,1,diseased,27.92,0,1,0
3,1,diseased,36.25,1,1,0
3,1,diseased,28.95,0,1,0
3,1,diseased,37.51,0,1,0
3,1,diseased,27.78,0,1,0
3,1,diseased,56.83,1,1,0
3,1,diseased,42.84,1,1,0
3,1,diseased,27.70,1,1,0
3,1,diseased,21.71,1,1,0
3,1,diseased,30.13,0,1,0
3,1,diseased,33.30,0,1,0
3,1,diseased,30.52,1,1,0
3,1,diseased,49.77,0,1,0
3,1,diseased,25.40,0,1,0
3,1,diseased,29.34,1,1,0
3,1,diseased,38.64,0,1,0
3,1,diseased,44.07,0,1,0
3,1,diseased,23.48,1,1,0
3,1,diseased,27.01,0,1,0
3,1,diseased,32.43,0,1,0
3,1,diseased,50.31,0,1,0
3,1,diseased,21.14,0,1,0
3,1,diseased,25.19,1,1,0
3,1,diseased,19.97,0,1,0
3,1,diseased,42.31,0,1,0
3,1,diseased,27.26,0,1,0
3,1,diseased,29.79,1,1,0
3,1,diseased,37.97,1,1,0
3,1,diseased,35.05,1,1,0
3,1,diseased,24.94,0,1,0
3,1,diseased,20.15,1,1,0
3,1,diseased,40.79,0,1,0
3,1,diseased,47.99,0,1,0
3,1,diseased,35.22,0,1,0
3,1,diseased,29.79,0,1,0
3,1,diseased,42.43,0,1,0
3,1,diseased,33.68,0,1,0
3,1,diseased,18.00,0,1,0
3,1,diseased,30.68,1,1,0
3,1,diseased,35.79,1,1,0
3,1,diseased,18.42,1,1,0
3,1,diseased,22.62,1,1,0
3,1,diseased,35.44,0,1,0
3,1,diseased,25.60,0,1,0
3,1,diseased,24.75,0,1,0
3,1,diseased,18.00,0,1,0
3,1,diseased,33.67,1,1,0
3,1,diseased,21.38,1,1,0
3,1,diseased,27.27,1,1,0
3,1,diseased,28.74,1,1,0
3,1,diseased,32.39,1,1,0
3,1,diseased,27.70,1,1,0
3,1,diseased,21.63,0,1,0
3,1,diseased,21.11,0,1,0
3,1,diseased,29.64,0,1,0
3,1,diseased,36.40,0,1,0
3,1,diseased,18.00,1,1,0
3,1,diseased,18.21,1,1,0
3,1,diseased,28.83,1,1,0
3,1,diseased,28.24,1,1,0
3,1,diseased,18.00,0,1,0
3,1,diseased,29.86,0,1,0
3,1,diseased,23.06,0,1,0
3,1,diseased,21.81,0,1,0
3,1,diseased,30.58,0,1,0
3,1,diseased,23.47,0,1,0
3,1,diseased,18.00,1,1,0
3,1,diseased,31.82,1,1,0
3,1,diseased,41.75,1,1,0
3,1,diseased,31.56,0,1,0
3,1,diseased,37.63,1,1,0
3,1,diseased,25.99,0,1,0
3,1,diseased,18.00,0,1,0
3,1,diseased,18.00,0,1,0
3,1,diseased,51.79,1,1,0
3,1,diseased,63.03,1,1,0
3,1,diseased,24.06,1,1,0
3,1,diseased,37.55,0,1,0
3,1,diseased,28.10,0,1,0
3,1,diseased,18.83,1,1,0
3,1,diseased,24.37,1,1,0
3,1,diseased,39.38,0,1,0
3,1,diseased,43.71,1,1,0
3,1,diseased,20.75,0,1,0
3,1,diseased,20.05,0,1,0
3,1,diseased,35.02,1,1,0
3,1,diseased,20.28,1,1,0
3,1,diseased,39.94,1,1,0
3,1,diseased,27.48,0,1,0
3,1,diseased,50.92,1,1,0
3,1,diseased,24.50,0,1,0
3,1,diseased,25.33,0,1,0
3,1,diseased,18.00,1,1,0
3,1,diseased,35.06,1,1,0
3,1,diseased,27.88,1,1,0
3,1,diseased,42.12,0,1,0
3,1,diseased,28.35,1,1,0
3,1,diseased,25.78,0,1,0
3,1,diseased,33.56,0,1,0
3,0,non-diseased,26.29,0,0,1
3,0,non-diseased,38.93,0,0,1
3,0,non-diseased,18.00,1,0,1
3,0,non-diseased,22.64,1,0,1
3,0,non-diseased,32.67,0,0,1
3,0,non-diseased,28.46,0,0,1
3,0,non-diseased,29.74,0,0,1
3,0,non-diseased,18.00,1,0,1
3,0,non-diseased,18.00,0,0,1
3,0,non-diseased,41.27,0,1,0
3,0,non-diseased,18.00,0,0,1
3,0,non-diseased,35.47,0,1,0
3,0,non-diseased,24.02,1,0,1
3,0,non-diseased,19.64,0,1,0
3,0,non-diseased,18.00,0,0,1
3,0,non-diseased,28.70,0,0,1
3,0,non-diseased,35.29,1,0,1
3,0,non-diseased,28.18,0,0,1
3,0,non-diseased,26.92,0,0,1
3,0,non-diseased,19.75,0,1,0
3,0,non-diseased,24.53,1,0,1
3,0,non-diseased,20.23,0,1,0
3,0,non-diseased,25.62,1,1,0
3,0,non-diseased,30.85,0,0,1
3,0,non-diseased,40.93,0,1,0
3,0,non-diseased,18.00,0,0,1
3,0,non-diseased,19.48,0,1,0
3,0,non-diseased,39.89,0,0,1
3,0,non-diseased,18.00,1,0,1
3,0,non-diseased,26.53,0,0,1
3,0,non-diseased,40.68,0,1,0
3,0,non-diseased,25.08,0,0,1
3,0,non-diseased,22.07,0,1,0
3,0,non-diseased,38.18,0,0,1
3,0,non-diseased,36.64,1,0,1
3,0,non-diseased,37.95,0,0,1
3,0,non-diseased,27.36,0,0,1
3,0,non-diseased,20.03,1,0,1
3,0,non-diseased,37.32,0,0,1
3,0,non-diseased,27.72,0,0,1
3,0,non-diseased,18.00,0,0,1
3,0,non-diseased,21.93,0,0,1
3,0,non-diseased,38.21,1,1,0
3,0,non-diseased,30.24,0,0,1
3,0,non-diseased,43.48,0,0,1
3,0,non-diseased,18.00,0,0,1
3,0,non-diseased,18.00,1,0,1
3,0,non-diseased,28.01,1,0,1
3,0,non-diseased,18.00,1,1,0
3,0,non-diseased,35.62,0,1,0
3,0,non-diseased,20.15,0,0,1
3,0,non-diseased,29.79,0,0,1
3,0,non-diseased,24.66,0,0,1
3,0,non-diseased,38.25,0,0,1
3,0,non-diseased,37.43,0,0,1
3,0,non-diseased,21.74,0,0,1
3,0,non-diseased,28.85,1,0,1
3,0,non-diseased,20.71,1,1,0
3,0,non-diseased,30.45,0,1,0
3,0,non-diseased,20.34,1,1,0
3,0,non-diseased,44.83,1,0,1
3,0,non-diseased,26.07,0,0,1
3,0,non-diseased,41.49,1,0,1
3,0,non-diseased,42.06,0,1,0
3,0,non-diseased,27.63,0,0,1
3,0,non-diseased,30.46,1,0,1
3,0,non-diseased,20.64,0,0,1
3,0,non-diseased,27.68,1,1,0
3,0,non-diseased,22.90,1,0,1
3,0,non-diseased,27.92,0,1,0
3,0,non-diseased,30.19,1,0,1
3,0,non-diseased,23.03,0,1,0
4,1,diseased,26.98,0,1,0
4,1,diseased,33.55,0,1,0
4,1,diseased,31.71,0,1,0
4,1,diseased,22.73,0,1,0
4,1,diseased,38.10,0,1,0
4,1,diseased,24.82,1,1,0
4,1,diseased,28.75,1,1,0
4,1,diseased,33.14,0,1,0
4,1,diseased,33.99,1,1,0
4,0,non-diseased,18.00,1,1,0
4,0,non-diseased,18.28,1,1,0
4,0,non-diseased,31.41,1,0,1
4,0,non-diseased,43.69,1,1,0
4,0,non-diseased,30.14,1,0,1
4,0,non-diseased,45.48,0,0,1
4,0,non-diseased,18.00,1,1,0
4,0,non-diseased,28.43,0,1,0
4,0,non-diseased,18.85,0,0,1
4,0,non-diseased,44.84,0,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,26.27,0,0,1
4,0,non-diseased,21.24,0,0,1
4,0,non-diseased,49.80,1,1,0
4,0,non-diseased,20.07,1,0,1
4,0,non-diseased,29.10,1,0,1
4,0,non-diseased,39.17,1,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,30.67,0,0,1
4,0,non-diseased,28.72,0,0,1
4,0,non-diseased,27.76,0,1,0
4,0,non-diseased,41.54,0,1,0
4,0,non-diseased,25.11,0,0,1
4,0,non-diseased,21.03,0,1,0
4,0,non-diseased,47.34,0,0,1
4,0,non-diseased,22.36,1,0,1
4,0,non-diseased,18.00,1,1,0
4,0,non-diseased,40.15,1,1,0
4,0,non-diseased,19.71,0,0,1
4,0,non-diseased,38.75,0,1,0
4,0,non-diseased,32.04,0,0,1
4,0,non-diseased,24.76,0,1,0
4,0,non-diseased,34.83,1,0,1
4,0,non-diseased,36.11,0,1,0
4,0,non-diseased,29.51,1,0,1
4,0,non-diseased,19.07,1,0,1
4,0,non-diseased,42.70,1,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,50.81,0,1,0
4,0,non-diseased,27.22,0,1,0
4,0,non-diseased,49.54,0,0,1
4,0,non-diseased,21.10,1,0,1
4,0,non-diseased,42.79,0,0,1
4,0,non-diseased,33.63,0,0,1
4,0,non-diseased,34.99,0,1,0
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,19.47,0,1,0
4,0,non-diseased,29.13,0,1,0
4,0,non-diseased,43.35,1,1,0
4,0,non-diseased,32.53,0,0,1
4,0,non-diseased,37.68,0,0,1
4,0,non-diseased,18.00,1,1,0
4,0,non-diseased,21.14,1,0,1
4,0,non-diseased,18.00,0,1,0
4,0,non-diseased,31.88,1,0,1
4,0,non-diseased,23.31,1,0,1
4,0,non-diseased,38.80,1,0,1
4,0,non-diseased,57.31,1,1,0
4,0,non-diseased,31.22,0,1,0
4,0,non-diseased,24.85,0,0,1
4,0,non-diseased,33.28,0,0,1
4,0,non-diseased,44.87,0,0,1
4,0,non-diseased,39.33,0,1,0
4,0,non-diseased,35.88,1,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,35.00,0,1,0
4,0,non-diseased,19.70,0,0,1
4,0,non-diseased,29.05,1,1,0
4,0,non-diseased,38.46,1,0,1
4,0,non-diseased,27.25,0,0,1
4,0,non-diseased,34.24,0,0,1
4,0,non-diseased,35.09,0,0,1
4,0,non-diseased,43.39,0,0,1
4,0,non-diseased,27.49,0,0,1
4,0,non-diseased,42.23,0,0,1
4,0,non-diseased,40.16,1,0,1
4,0,non-diseased,31.91,1,0,1
4,0,non-diseased,32.50,1,1,0
4,0,non-diseased,44.68,0,0,1
4,0,non-diseased,68.08,0,1,0
4,0,non-diseased,26.81,1,1,0
4,0,non-diseased,41.41,0,0,1
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,43.82,1,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,33.93,0,1,0
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,22.66,0,0,1
4,0,non-diseased,18.00,0,1,0
4,0,non-diseased,45.19,1,0,1
4,0,non-diseased,30.93,0,0,1
4,0,non-diseased,34.99,0,1,0
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,41.61,1,1,0
4,0,non-diseased,42.23,1,0,1
4,0,non-diseased,42.40,0,0,1
4,0,non-diseased,21.87,0,0,1
4,0,non-diseased,36.61,0,0,1
4,0,non-diseased,21.24,1,0,1
4,0,non-diseased,38.25,0,0,1
4,0,non-diseased,29.12,0,0,1
4,0,non-diseased,37.38,0,0,1
4,0,non-diseased,45.91,1,0,1
4,0,non-diseased,27.39,1,1,0
4,0,non-diseased,31.28,0,0,1
4,0,non-diseased,50.74,0,0,1
4,0,non-diseased,41.22,0,0,1
4,0,non-diseased,43.26,0,1,0
4,0,non-diseased,42.65,0,0,1
4,0,non-diseased,31.32,1,0,1
4,0,non-diseased,35.83,0,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,31.61,0,0,1
4,0,non-diseased,53.06,1,0,1
4,0,non-diseased,24.99,1,0,1
4,0,non-diseased,30.01,1,0,1
4,0,non-diseased,30.78,0,0,1
4,0,non-diseased,36.61,0,0,1
4,0,non-diseased,26.74,1,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,36.26,1,0,1
4,0,non-diseased,26.20,1,0,1
4,0,non-diseased,21.45,0,1,0
4,0,non-diseased,26.37,0,0,1
4,0,non-diseased,29.56,1,1,0
4,0,non-diseased,23.35,1,0,1
4,0,non-diseased,26.32,0,0,1
4,0,non-diseased,29.03,0,0,1
4,0,non-diseased,45.41,0,0,1
4,0,non-diseased,22.12,0,1,0
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,46.42,0,1,0
4,0,non-diseased,56.89,1,0,1
4,0,non-diseased,29.28,1,0,1
4,0,non-diseased,27.63,1,0,1
4,0,non-diseased,33.41,1,0,1
4,0,non-diseased,36.95,1,0,1
4,0,non-diseased,34.56,0,0,1
4,0,non-diseased,38.55,0,0,1
4,0,non-diseased,27.37,0,0,1
4,0,non-diseased,47.91,1,0,1
4,0,non-diseased,30.18,0,0,1
4,0,non-diseased,21.50,0,0,1
4,0,non-diseased,20.72,1,0,1
4,0,non-diseased,36.69,1,0,1
4,0,non-diseased,44.17,0,0,1
4,0,non-diseased,32.33,0,0,1
4,0,non-diseased,28.23,0,1,0
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,34.11,0,0,1
4,0,non-diseased,18.00,0,1,0
4,0,non-diseased,24.83,0,0,1
4,0,non-diseased,29.59,0,0,1
4,0,non-diseased,35.13,0,0,1
4,0,non-diseased,18.00,0,1,0
4,0,non-diseased,24.43,0,0,1
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,38.68,0,0,1
4,0,non-diseased,31.75,1,0,1
4,0,non-diseased,27.10,0,0,1
4,0,non-diseased,26.40,0,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,24.69,0,0,1
4,0,non-diseased,25.49,0,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,32.61,0,0,1
4,0,non-diseased,25.49,1,0,1
4,0,non-diseased,28.12,1,0,1
4,0,non-diseased,29.88,0,0,1
4,0,non-diseased,42.62,1,0,1
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,19.59,1,0,1
4,0,non-diseased,46.46,0,0,1
4,0,non-diseased,36.43,1,0,1
4,0,non-diseased,23.23,0,0,1
4,0,non-diseased,44.28,0,0,1
4,0,non-diseased,20.30,0,0,1
4,0,non-diseased,52.75,0,0,1
4,0,non-diseased,18.00,1,1,0
4,0,non-diseased,47.67,1,1,0
4,0,non-diseased,32.16,0,0,1
4,0,non-diseased,27.09,1,1,0
4,0,non-diseased,27.12,1,0,1
4,0,non-diseased,29.17,0,1,0
4,0,non-diseased,37.17,0,0,1
4,0,non-diseased,22.43,0,1,0
4,0,non-diseased,24.46,1,1,0
4,0,non-diseased,24.19,0,1,0
4,0,non-diseased,44.63,0,1,0
4,0,non-diseased,29.35,1,0,1
4,0,non-diseased,31.60,1,0,1
4,0,non-diseased,45.69,1,1,0
4,0,non-diseased,40.66,0,0,1
4,0,non-diseased,26.09,0,0,1
4,0,non-diseased,34.33,0,0,1
4,0,non-diseased,28.39,0,0,1
4,0,non-diseased,26.70,0,0,1
4,0,non-diseased,32.65,1,0,1
4,0,non-diseased,37.33,0,1,0
4,0,non-diseased,35.14,0,1,0
4,0,non-diseased,20.86,1,0,1
4,0,non-diseased,40.25,1,1,0
4,0,non-diseased,33.89,0,0,1
4,0,non-diseased,41.94,0,0,1
4,0,non-diseased,41.12,1,0,1
4,0,non-diseased,27.50,1,1,0
4,0,non-diseased,28.65,0,0,1
4,0,non-diseased,28.50,0,0,1
4,0,non-diseased,26.52,1,1,0
4,0,non-diseased,20.62,0,0,1
4,0,non-diseased,51.90,1,0,1
4,0,non-diseased,35.13,0,1,0
4,0,non-diseased,28.04,1,0,1
4,0,non-diseased,38.97,0,1,0
4,0,non-diseased,18.00,1,1,0
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,21.72,0,0,1
4,0,non-diseased,32.42,1,0,1
4,0,non-diseased,30.29,1,1,0
4,0,non-diseased,30.25,1,0,1
4,0,non-diseased,28.80,1,1,0
4,0,non-diseased,22.92,0,0,1
4,0,non-diseased,24.45,1,0,1
4,0,non-diseased,43.00,1,0,1
4,0,non-diseased,38.85,0,0,1
4,0,non-diseased,30.41,0,1,0
4,0,non-diseased,33.95,1,0,1
4,0,non-diseased,26.16,0,0,1
4,0,non-diseased,24.71,0,0,1
4,0,non-diseased,30.32,0,1,0
4,0,non-diseased,32.40,1,0,1
4,0,non-diseased,26.57,1,1,0
4,0,non-diseased,20.36,0,0,1
4,0,non-diseased,41.51,0,1,0
4,0,non-diseased,27.28,1,1,0
4,0,non-diseased,24.99,0,1,0
4,0,non-diseased,23.13,1,0,1
4,0,non-diseased,40.88,0,1,0
4,0,non-diseased,25.96,1,0,1
4,0,non-diseased,55.00,0,0,1
4,0,non-diseased,33.49,0,0,1
4,0,non-diseased,30.53,1,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,29.25,0,1,0
4,0,non-diseased,47.03,1,0,1
4,0,non-diseased,28.64,0,0,1
4,0,non-diseased,21.91,0,0,1
4,0,non-diseased,20.33,0,0,1
4,0,non-diseased,30.42,0,0,1
4,0,non-diseased,44.55,1,0,1
4,0,non-diseased,26.16,0,1,0
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,39.90,0,0,1
4,0,non-diseased,30.18,0,0,1
4,0,non-diseased,42.78,1,0,1
4,0,non-diseased,20.36,0,0,1
4,0,non-diseased,35.53,1,0,1
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,25.34,0,1,0
4,0,non-diseased,31.43,0,0,1
4,0,non-diseased,35.97,1,0,1
4,0,non-diseased,44.42,1,1,0
4,0,non-diseased,46.37,1,0,1
4,0,non-diseased,29.57,0,0,1
4,0,non-diseased,27.20,1,1,0
4,0,non-diseased,35.55,0,0,1
4,0,non-diseased,46.11,0,0,1
4,0,non-diseased,32.53,0,0,1
4,0,non-diseased,30.50,1,0,1
4,0,non-diseased,18.00,0,1,0
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,48.50,0,0,1
4,0,non-diseased,32.70,0,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,26.12,1,0,1
4,0,non-diseased,28.80,0,0,1
4,0,non-diseased,33.39,1,0,1
4,0,non-diseased,26.74,0,0,1
4,0,non-diseased,38.34,1,1,0
4,0,non-diseased,43.98,0,1,0
4,0,non-diseased,27.82,0,0,1
4,0,non-diseased,26.37,0,1,0
4,0,non-diseased,25.88,0,0,1
4,0,non-diseased,30.22,1,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,18.00,1,1,0
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,29.93,0,0,1
4,0,non-diseased,38.31,0,0,1
4,0,non-diseased,41.39,0,0,1
4,0,non-diseased,20.73,0,0,1
4,0,non-diseased,21.45,0,0,1
4,0,non-diseased,28.75,1,0,1
4,0,non-diseased,30.34,1,0,1
4,0,non-diseased,38.01,0,1,0
4,0,non-diseased,42.92,1,0,1
4,0,non-diseased,29.88,0,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,28.94,0,1,0
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,42.30,0,0,1
4,0,non-diseased,37.62,0,1,0
4,0,non-diseased,45.66,0,0,1
4,0,non-diseased,44.01,1,1,0
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,31.71,1,0,1
4,0,non-diseased,18.93,0,0,1
4,0,non-diseased,31.20,1,1,0
4,0,non-diseased,46.90,1,1,0
4,0,non-diseased,44.76,1,1,0
4,0,non-diseased,27.75,0,0,1
4,0,non-diseased,30.15,0,0,1
4,0,non-diseased,31.07,0,1,0
4,0,non-diseased,21.47,0,0,1
4,0,non-diseased,22.65,0,0,1
4,0,non-diseased,18.00,0,1,0
4,0,non-diseased,20.78,0,1,0
4,0,non-diseased,28.84,1,0,1
4,0,non-diseased,26.64,1,0,1
4,0,non-diseased,41.29,0,0,1
4,0,non-diseased,29.51,0,0,1
4,0,non-diseased,38.96,0,0,1
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,18.00,0,1,0
4,0,non-diseased,18.00,1,1,0
4,0,non-diseased,28.98,1,0,1
4,0,non-diseased,18.93,0,0,1
4,0,non-diseased,28.22,0,0,1
4,0,non-diseased,44.83,0,1,0
4,0,non-diseased,34.30,0,0,1
4,0,non-diseased,36.76,0,0,1
4,0,non-diseased,19.76,0,1,0
4,0,non-diseased,37.88,1,0,1
4,0,non-diseased,26.83,0,1,0
4,0,non-diseased,18.00,1,1,0
4,0,non-diseased,33.03,0,0,1
4,0,non-diseased,29.44,0,0,1
4,0,non-diseased,40.21,0,1,0
4,0,non-diseased,29.17,1,1,0
4,0,non-diseased,21.92,1,1,0
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,20.54,1,0,1
4,0,non-diseased,32.18,1,0,1
4,0,non-diseased,29.82,1,0,1
4,0,non-diseased,26.49,0,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,43.80,1,0,1
4,0,non-diseased,30.57,0,0,1
4,0,non-diseased,30.23,1,0,1
4,0,non-diseased,36.87,0,0,1
4,0,non-diseased,33.86,0,0,1
4,0,non-diseased,29.50,0,0,1
4,0,non-diseased,24.32,1,1,0
4,0,non-diseased,29.25,1,1,0
4,0,non-diseased,32.03,1,1,0
4,0,non-diseased,26.92,1,0,1
4,0,non-diseased,29.93,0,0,1
4,0,non-diseased,21.78,1,0,1
4,0,non-diseased,32.77,0,0,1
4,0,non-diseased,22.76,0,0,1
4,0,non-diseased,29.15,0,0,1
4,0,non-diseased,25.53,0,1,0
4,0,non-diseased,24.72,0,0,1
4,0,non-diseased,29.11,0,0,1
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,27.08,0,0,1
4,0,non-diseased,29.02,0,0,1
4,0,non-diseased,26.17,0,0,1
4,0,non-diseased,47.84,1,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,26.16,1,0,1
4,0,non-diseased,26.26,0,1,0
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,41.23,0,1,0
4,0,non-diseased,29.59,0,0,1
4,0,non-diseased,27.95,1,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,29.80,0,1,0
4,0,non-diseased,33.11,1,1,0
4,0,non-diseased,20.70,0,0,1
4,0,non-diseased,23.76,1,0,1
4,0,non-diseased,32.38,0,0,1
4,0,non-diseased,23.81,1,0,1
4,0,non-diseased,29.44,1,0,1
4,0,non-diseased,30.64,0,0,1
4,0,non-diseased,39.60,0,0,1
4,0,non-diseased,30.94,0,0,1
4,0,non-diseased,37.23,1,1,0
4,0,non-diseased,19.14,0,0,1
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,34.91,0,1,0
4,0,non-diseased,22.96,0,1,0
4,0,non-diseased,26.03,1,0,1
4,0,non-diseased,23.50,1,0,1
4,0,non-diseased,35.28,1,1,0
4,0,non-diseased,43.14,0,0,1
4,0,non-diseased,23.61,1,1,0
4,0,non-diseased,26.20,0,0,1
4,0,non-diseased,52.80,0,0,1
4,0,non-diseased,25.71,0,0,1
4,0,non-diseased,47.85,1,0,1
4,0,non-diseased,46.00,1,1,0
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,20.84,1,0,1
4,0,non-diseased,35.94,0,1,0
4,0,non-diseased,24.73,0,1,0
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,31.07,1,0,1
4,0,non-diseased,24.68,0,0,1
4,0,non-diseased,27.84,1,0,1
4,0,non-diseased,26.95,0,0,1
4,0,non-diseased,18.00,0,1,0
4,0,non-diseased,28.41,0,1,0
4,0,non-diseased,38.81,0,0,1
4,0,non-diseased,32.45,0,0,1
4,0,non-diseased,23.27,1,0,1
4,0,non-diseased,39.28,1,0,1
4,0,non-diseased,24.86,0,0,1
4,0,non-diseased,30.07,0,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,30.16,1,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,25.93,1,0,1
4,0,non-diseased,35.50,1,0,1
4,0,non-diseased,23.26,0,0,1
4,0,non-diseased,48.84,0,0,1
4,0,non-diseased,18.00,0,1,0
4,0,non-diseased,37.40,0,0,1
4,0,non-diseased,32.63,0,0,1
4,0,non-diseased,41.39,1,0,1
4,0,non-diseased,38.12,0,0,1
4,0,non-diseased,19.47,1,0,1
4,0,non-diseased,30.10,1,0,1
4,0,non-diseased,19.78,1,1,0
4,0,non-diseased,42.73,1,0,1
4,0,non-diseased,24.25,0,0,1
4,0,non-diseased,34.49,0,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,31.28,0,0,1
4,0,non-diseased,33.12,1,0,1
4,0,non-diseased,23.97,0,0,1
4,0,non-diseased,27.99,0,0,1
4,0,non-diseased,33.84,0,0,1
4,0,non-diseased,33.17,0,1,0
4,0,non-diseased,32.05,0,0,1
4,0,non-diseased,26.73,0,0,1
4,0,non-diseased,22.91,0,1,0
4,0,non-diseased,26.70,1,0,1
4,0,non-diseased,29.09,0,0,1
4,0,non-diseased,40.80,0,0,1
4,0,non-diseased,28.84,1,0,1
4,0,non-diseased,45.79,1,1,0
4,0,non-diseased,31.87,0,0,1
4,0,non-diseased,34.72,1,0,1
4,0,non-diseased,28.22,0,1,0
4,0,non-diseased,28.30,0,0,1
4,0,non-diseased,22.89,0,0,1
4,0,non-diseased,26.70,0,1,0
4,0,non-diseased,50.55,0,0,1
4,0,non-diseased,36.07,1,0,1
4,0,non-diseased,32.28,0,0,1
4,0,non-diseased,21.78,0,0,1
4,0,non-diseased,34.45,0,0,1
4,0,non-diseased,36.74,0,1,0
4,0,non-diseased,34.68,0,0,1
4,0,non-diseased,37.81,0,0,1
4,0,non-diseased,24.04,1,1,0
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,28.09,0,0,1
4,0,non-diseased,23.57,1,0,1
4,0,non-diseased,27.51,1,0,1
4,0,non-diseased,22.26,0,0,1
4,0,non-diseased,43.01,1,0,1
4,0,non-diseased,38.54,0,1,0
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,30.76,0,0,1
4,0,non-diseased,22.11,0,0,1
4,0,non-diseased,29.62,0,0,1
4,0,non-diseased,26.66,0,0,1
4,0,non-diseased,45.45,1,0,1
4,0,non-diseased,34.28,0,0,1
4,0,non-diseased,44.67,1,0,1
4,0,non-diseased,28.98,1,0,1
4,0,non-diseased,38.01,1,0,1
4,0,non-diseased,37.24,1,0,1
4,0,non-diseased,18.54,1,1,0
4,0,non-diseased,30.80,1,1,0
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,51.48,1,0,1
4,0,non-diseased,26.55,1,0,1
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,22.88,0,1,0
4,0,non-diseased,31.41,0,0,1
4,0,non-diseased,33.82,0,0,1
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,37.19,1,0,1
4,0,non-diseased,45.89,0,1,0
4,0,non-diseased,25.13,0,0,1
4,0,non-diseased,52.99,1,0,1
4,0,non-diseased,36.49,0,0,1
4,0,non-diseased,30.90,1,0,1
4,0,non-diseased,33.29,0,1,0
4,0,non-diseased,31.46,1,0,1
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,36.27,0,1,0
4,0,non-diseased,30.34,0,1,0
4,0,non-diseased,18.00,1,0,1
4,0,non-diseased,30.64,1,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,38.08,1,0,1
4,0,non-diseased,28.98,1,0,1
4,0,non-diseased,26.23,0,0,1
4,0,non-diseased,32.63,0,0,1
4,0,non-diseased,32.08,0,0,1
4,0,non-diseased,18.00,0,0,1
4,0,non-diseased,36.34,0,0,1
4,0,non-diseased,28.45,0,1,0
4,0,non-diseased,37.66,0,0,1
4,0,non-diseased,23.20,0,0,1
4,0,non-diseased,26.48,1,0,1
4,0,non-diseased,25.93,1,0,1
4,0,non-diseased,30.59,1,0,1
4,0,non-diseased,40.17,1,1,0
4,0,non-diseased,26.63,0,1,0
4,0,non-diseased,43.10,0,0,1
4,0,non-diseased,42.68,1,0,1
4,0,non-diseased,39.36,0,1,0
4,0,non-diseased,24.36,1,1,0
4,0,non-diseased,35.83,1,1,0
5,1,diseased,19.42,1,0,1
5,1,diseased,21.69,0,0,1
5,1,diseased,26.08,0,0,1
5,1,diseased,39.77,0,0,1
5,1,diseased,22.39,1,0,1
5,1,diseased,25.85,0,0,1
5,1,diseased,29.08,0,0,1
5,1,diseased,33.32,0,0,1
5,1,diseased,49.76,1,0,1
5,1,diseased,38.14,1,0,1
5,1,diseased,35.27,0,0,1
5,1,diseased,30.27,0,0,1
5,1,diseased,40.35,1,0,1
5,0,non-diseased,30.87,0,1,0
5,0,non-diseased,46.53,1,1,0
5,0,non-diseased,25.02,1,0,1
5,0,non-diseased,24.91,1,1,0
5,0,non-diseased,40.51,0,1,0
5,0,non-diseased,43.36,1,1,0
5,0,non-diseased,27.04,1,1,0
5,0,non-diseased,37.34,0,1,0
5,0,non-diseased,41.67,0,1,0
5,0,non-diseased,27.82,0,1,0
5,0,non-diseased,18.00,1,1,0
5,0,non-diseased,32.37,1,1,0
5,0,non-diseased,23.97,0,1,0
5,0,non-diseased,39.44,1,1,0
5,0,non-diseased,27.25,0,1,0
5,0,non-diseased,24.34,1,1,0
5,0,non-diseased,24.99,0,1,0
5,0,non-diseased,27.67,0,1,0
5,0,non-diseased,32.86,1,0,1
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,21.63,1,1,0
5,0,non-diseased,29.89,0,1,0
5,0,non-diseased,39.88,0,1,0
5,0,non-diseased,35.53,0,1,0
5,0,non-diseased,40.21,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,23.62,1,1,0
5,0,non-diseased,42.94,0,1,0
5,0,non-diseased,38.22,1,1,0
5,0,non-diseased,34.50,0,1,0
5,0,non-diseased,38.26,1,1,0
5,0,non-diseased,44.18,1,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,28.12,0,1,0
5,0,non-diseased,25.56,1,1,0
5,0,non-diseased,18.54,0,1,0
5,0,non-diseased,20.86,0,1,0
5,0,non-diseased,21.69,0,1,0
5,0,non-diseased,35.85,0,1,0
5,0,non-diseased,30.97,0,1,0
5,0,non-diseased,38.12,0,1,0
5,0,non-diseased,32.34,0,1,0
5,0,non-diseased,42.45,1,1,0
5,0,non-diseased,30.74,1,1,0
5,0,non-diseased,32.76,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,20.88,1,1,0
5,0,non-diseased,25.87,0,1,0
5,0,non-diseased,27.71,0,1,0
5,0,non-diseased,44.62,0,1,0
5,0,non-diseased,25.21,0,1,0
5,0,non-diseased,27.04,1,1,0
5,0,non-diseased,37.10,1,1,0
5,0,non-diseased,49.25,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,30.42,0,1,0
5,0,non-diseased,35.17,1,1,0
5,0,non-diseased,37.94,0,1,0
5,0,non-diseased,27.76,1,1,0
5,0,non-diseased,22.75,1,1,0
5,0,non-diseased,18.00,1,1,0
5,0,non-diseased,32.02,0,1,0
5,0,non-diseased,47.64,1,1,0
5,0,non-diseased,41.99,0,1,0
5,0,non-diseased,51.19,0,1,0
5,0,non-diseased,29.68,0,1,0
5,0,non-diseased,25.53,1,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,41.89,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,25.10,0,1,0
5,0,non-diseased,26.37,0,1,0
5,0,non-diseased,23.00,1,1,0
5,0,non-diseased,34.77,1,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,30.70,0,1,0
5,0,non-diseased,29.31,0,1,0
5,0,non-diseased,27.12,1,1,0
5,0,non-diseased,32.46,0,1,0
5,0,non-diseased,32.64,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,28.98,1,1,0
5,0,non-diseased,42.27,0,1,0
5,0,non-diseased,40.59,1,1,0
5,0,non-diseased,24.92,1,1,0
5,0,non-diseased,18.00,1,1,0
5,0,non-diseased,35.00,1,1,0
5,0,non-diseased,28.11,0,1,0
5,0,non-diseased,25.95,0,1,0
5,0,non-diseased,22.17,1,1,0
5,0,non-diseased,21.46,0,1,0
5,0,non-diseased,24.08,1,1,0
5,0,non-diseased,18.00,1,1,0
5,0,non-diseased,33.00,1,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,20.17,0,1,0
5,0,non-diseased,37.98,1,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,21.47,1,1,0
5,0,non-diseased,28.98,0,1,0
5,0,non-diseased,46.69,0,1,0
5,0,non-diseased,34.81,0,1,0
5,0,non-diseased,28.73,1,1,0
5,0,non-diseased,33.35,1,1,0
5,0,non-diseased,26.76,0,1,0
5,0,non-diseased,18.00,1,1,0
5,0,non-diseased,40.79,0,1,0
5,0,non-diseased,27.21,0,1,0
5,0,non-diseased,34.24,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,29.69,0,1,0
5,0,non-diseased,18.99,1,1,0
5,0,non-diseased,25.93,0,0,1
5,0,non-diseased,19.35,0,1,0
5,0,non-diseased,29.41,0,1,0
5,0,non-diseased,25.55,0,1,0
5,0,non-diseased,45.11,1,1,0
5,0,non-diseased,31.32,0,1,0
5,0,non-diseased,43.09,0,1,0
5,0,non-diseased,43.13,1,1,0
5,0,non-diseased,34.91,1,1,0
5,0,non-diseased,30.72,0,1,0
5,0,non-diseased,27.46,1,1,0
5,0,non-diseased,18.74,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,33.27,1,1,0
5,0,non-diseased,32.65,0,1,0
5,0,non-diseased,36.92,0,1,0
5,0,non-diseased,31.44,0,1,0
5,0,non-diseased,45.74,1,1,0
5,0,non-diseased,43.88,0,1,0
5,0,non-diseased,28.05,0,1,0
5,0,non-diseased,35.03,1,1,0
5,0,non-diseased,51.75,1,1,0
5,0,non-diseased,31.40,0,1,0
5,0,non-diseased,31.47,0,1,0
5,0,non-diseased,38.55,0,1,0
5,0,non-diseased,36.25,0,1,0
5,0,non-diseased,39.91,0,1,0
5,0,non-diseased,28.88,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,25.80,0,1,0
5,0,non-diseased,34.76,0,1,0
5,0,non-diseased,34.47,0,1,0
5,0,non-diseased,37.76,0,1,0
5,0,non-diseased,38.97,0,1,0
5,0,non-diseased,32.64,1,1,0
5,0,non-diseased,35.74,1,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,29.69,0,1,0
5,0,non-diseased,21.00,0,1,0
5,0,non-diseased,44.01,0,1,0
5,0,non-diseased,20.11,0,1,0
5,0,non-diseased,21.54,1,1,0
5,0,non-diseased,42.40,1,1,0
5,0,non-diseased,34.54,0,1,0
5,0,non-diseased,28.45,0,1,0
5,0,non-diseased,27.24,0,1,0
5,0,non-diseased,22.72,0,1,0
5,0,non-diseased,25.40,1,1,0
5,0,non-diseased,30.72,0,1,0
5,0,non-diseased,28.50,0,1,0
5,0,non-diseased,34.25,1,1,0
5,0,non-diseased,27.88,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,33.07,0,1,0
5,0,non-diseased,31.30,0,1,0
5,0,non-diseased,27.28,0,1,0
5,0,non-diseased,18.00,1,1,0
5,0,non-diseased,34.82,0,1,0
5,0,non-diseased,19.70,0,1,0
5,0,non-diseased,46.00,0,1,0
5,0,non-diseased,39.88,1,1,0
5,0,non-diseased,32.45,0,1,0
5,0,non-diseased,45.54,0,1,0
5,0,non-diseased,21.95,0,1,0
5,0,non-diseased,42.41,1,1,0
5,0,non-diseased,35.73,0,1,0
5,0,non-diseased,29.77,0,1,0
5,0,non-diseased,19.93,0,1,0
5,0,non-diseased,20.11,1,1,0
5,0,non-diseased,43.85,0,1,0
5,0,non-diseased,37.72,1,0,1
5,0,non-diseased,38.31,0,1,0
5,0,non-diseased,42.99,1,0,1
5,0,non-diseased,33.66,0,1,0
5,0,non-diseased,43.88,1,1,0
5,0,non-diseased,31.50,1,1,0
5,0,non-diseased,34.15,1,1,0
5,0,non-diseased,29.74,0,1,0
5,0,non-diseased,22.20,1,1,0
5,0,non-diseased,41.89,0,1,0
5,0,non-diseased,35.69,0,0,1
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,21.98,1,1,0
5,0,non-diseased,24.94,0,1,0
5,0,non-diseased,26.23,0,1,0
5,0,non-diseased,38.86,1,1,0
5,0,non-diseased,25.72,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,49.73,1,1,0
5,0,non-diseased,30.75,0,1,0
5,0,non-diseased,43.14,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,50.98,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,34.29,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,33.36,1,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,54.02,1,1,0
5,0,non-diseased,23.12,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,36.13,0,1,0
5,0,non-diseased,18.00,1,1,0
5,0,non-diseased,36.70,1,1,0
5,0,non-diseased,29.02,0,1,0
5,0,non-diseased,22.14,0,1,0
5,0,non-diseased,24.87,0,1,0
5,0,non-diseased,40.58,0,1,0
5,0,non-diseased,26.72,0,1,0
5,0,non-diseased,20.98,1,1,0
5,0,non-diseased,40.37,1,1,0
5,0,non-diseased,22.79,0,1,0
5,0,non-diseased,34.03,0,1,0
5,0,non-diseased,23.63,1,0,1
5,0,non-diseased,22.08,0,1,0
5,0,non-diseased,29.94,1,1,0
5,0,non-diseased,35.95,0,1,0
5,0,non-diseased,39.74,0,1,0
5,0,non-diseased,27.78,1,1,0
5,0,non-diseased,23.87,0,1,0
5,0,non-diseased,39.27,1,1,0
5,0,non-diseased,30.75,0,1,0
5,0,non-diseased,27.53,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,25.81,1,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,48.62,0,1,0
5,0,non-diseased,18.00,1,1,0
5,0,non-diseased,30.08,1,1,0
5,0,non-diseased,22.03,0,1,0
5,0,non-diseased,40.03,1,1,0
5,0,non-diseased,26.77,1,1,0
5,0,non-diseased,18.00,1,1,0
5,0,non-diseased,32.02,0,1,0
5,0,non-diseased,39.63,1,1,0
5,0,non-diseased,41.55,0,1,0
5,0,non-diseased,22.93,1,1,0
5,0,non-diseased,41.57,0,1,0
5,0,non-diseased,28.81,1,1,0
5,0,non-diseased,41.97,0,1,0
5,0,non-diseased,25.86,0,1,0
5,0,non-diseased,31.91,1,1,0
5,0,non-diseased,46.63,0,1,0
5,0,non-diseased,22.99,0,1,0
5,0,non-diseased,26.52,0,1,0
5,0,non-diseased,30.67,1,1,0
5,0,non-diseased,44.25,0,1,0
5,0,non-diseased,36.01,0,1,0
5,0,non-diseased,29.92,1,1,0
5,0,non-diseased,22.82,1,1,0
5,0,non-diseased,43.27,0,1,0
5,0,non-diseased,25.63,0,1,0
5,0,non-diseased,28.03,1,1,0
5,0,non-diseased,20.14,1,1,0
5,0,non-diseased,25.46,0,1,0
5,0,non-diseased,36.51,1,1,0
5,0,non-diseased,26.90,0,1,0
5,0,non-diseased,24.93,1,0,1
5,0,non-diseased,18.00,1,1,0
5,0,non-diseased,34.81,0,1,0
5,0,non-diseased,29.00,0,1,0
5,0,non-diseased,31.76,1,1,0
5,0,non-diseased,24.74,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,38.77,1,1,0
5,0,non-diseased,18.53,1,1,0
5,0,non-diseased,32.36,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,34.63,1,1,0
5,0,non-diseased,32.36,0,1,0
5,0,non-diseased,29.66,0,1,0
5,0,non-diseased,33.72,0,1,0
5,0,non-diseased,36.10,0,1,0
5,0,non-diseased,19.00,0,1,0
5,0,non-diseased,45.84,0,1,0
5,0,non-diseased,26.32,1,1,0
5,0,non-diseased,49.23,0,0,1
5,0,non-diseased,41.61,0,1,0
5,0,non-diseased,34.61,1,1,0
5,0,non-diseased,38.07,0,1,0
5,0,non-diseased,36.83,0,1,0
5,0,non-diseased,54.95,0,1,0
5,0,non-diseased,38.35,0,1,0
5,0,non-diseased,25.79,0,1,0
5,0,non-diseased,45.63,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,50.84,0,1,0
5,0,non-diseased,32.69,1,1,0
5,0,non-diseased,18.74,0,1,0
5,0,non-diseased,41.27,1,1,0
5,0,non-diseased,20.68,0,1,0
5,0,non-diseased,19.30,0,1,0
5,0,non-diseased,32.17,1,1,0
5,0,non-diseased,37.91,0,1,0
5,0,non-diseased,24.71,0,1,0
5,0,non-diseased,32.26,1,1,0
5,0,non-diseased,30.33,1,1,0
5,0,non-diseased,38.13,0,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,26.69,1,1,0
5,0,non-diseased,18.00,0,1,0
5,0,non-diseased,18.00,1,1,0
5,0,non-diseased,35.29,1,1,0
5,0,non-diseased,29.00,0,1,0
5,0,non-diseased,31.76,0,1,0
5,0,non-diseased,42.33,1,1,0
5,0,non-diseased,34.35,1,1,0
5,0,non-diseased,32.65,0,1,0
5,0,non-diseased,28.14,0,1,0
5,0,non-diseased,18.00,1,1,0
5,0,non-diseased,18.00,1,1,0
5,0,non-diseased,39.44,0,1,0
5,0,non-diseased,24.65,0,1,0
5,0,non-diseased,40.70,1,1,0
5,0,non-diseased,19.56,0,1,0
5,0,non-diseased,21.52,0,1,0
6,1,diseased,25.91,0,1,0
6,1,diseased,31.57,1,1,0
6,1,diseased,39.09,1,1,0
6,1,diseased,45.93,1,1,0
6,1,diseased,18.00,0,1,0
6,1,diseased,26.87,1,1,0
6,1,diseased,48.99,0,1,0
6,1,diseased,18.02,0,1,0
6,1,diseased,24.28,1,1,0
6,1,diseased,35.31,0,1,0
6,1,diseased,34.05,0,1,0
6,1,diseased,44.83,0,1,0
6,1,diseased,33.18,1,1,0
6,1,diseased,18.00,0,1,0
6,1,diseased,41.61,1,1,0
6,1,diseased,31.85,1,1,0
6,1,diseased,27.48,0,1,0
6,1,diseased,33.59,0,1,0
6,1,diseased,18.00,1,1,0
6,1,diseased,30.00,0,1,0
6,1,diseased,28.89,1,1,0
6,1,diseased,44.09,0,1,0
6,1,diseased,23.89,0,1,0
6,1,diseased,35.15,1,1,0
6,1,diseased,50.15,1,1,0
6,0,non-diseased,18.00,0,0,1
6,0,non-diseased,38.33,0,0,1
6,0,non-diseased,18.00,1,0,1
6,0,non-diseased,25.77,1,0,1
6,0,non-diseased,27.59,0,0,1
6,0,non-diseased,25.13,1,1,0
6,0,non-diseased,31.53,0,0,1
6,0,non-diseased,24.76,0,0,1
6,0,non-diseased,26.70,0,0,1
6,0,non-diseased,35.49,1,0,1
6,0,non-diseased,24.62,0,0,1
6,0,non-diseased,18.00,0,0,1
6,0,non-diseased,37.09,1,0,1
6,0,non-diseased,35.56,0,0,1
6,0,non-diseased,40.30,0,1,0
6,0,non-diseased,30.74,1,0,1
6,0,non-diseased,47.26,1,1,0
6,0,non-diseased,32.27,1,1,0
6,0,non-diseased,24.14,0,1,0
6,0,non-diseased,31.67,1,1,0
6,0,non-diseased,37.86,1,0,1
6,0,non-diseased,30.55,0,0,1
6,0,non-diseased,25.38,0,1,0
6,0,non-diseased,18.00,0,0,1
6,0,non-diseased,27.28,0,0,1
6,0,non-diseased,23.93,0,0,1
6,0,non-diseased,34.55,0,0,1
6,0,non-diseased,35.90,0,0,1
6,0,non-diseased,36.72,1,1,0
6,0,non-diseased,20.84,1,0,1
6,0,non-diseased,35.91,1,0,1
6,0,non-diseased,22.13,0,1,0
6,0,non-diseased,37.30,0,0,1
6,0,non-diseased,38.05,0,1,0
6,0,non-diseased,32.09,0,0,1
6,0,non-diseased,38.69,1,0,1
6,0,non-diseased,54.16,0,1,0
6,0,non-diseased,18.00,1,0,1
6,0,non-diseased,43.26,0,0,1
6,0,non-diseased,36.72,0,0,1
6,0,non-diseased,39.11,0,0,1
6,0,non-diseased,35.13,1,0,1
6,0,non-diseased,18.00,0,1,0
6,0,non-diseased,32.30,0,1,0
6,0,non-diseased,19.44,0,1,0
6,0,non-diseased,28.48,1,1,0
6,0,non-diseased,55.81,0,0,1
6,0,non-diseased,44.58,1,0,1
6,0,non-diseased,25.28,0,0,1
6,0,non-diseased,18.00,0,0,1
6,0,non-diseased,53.64,1,0,1
6,0,non-diseased,35.53,0,1,0
6,0,non-diseased,18.00,1,0,1
6,0,non-diseased,43.62,1,0,1
6,0,non-diseased,44.74,0,1,0
6,0,non-diseased,18.00,1,0,1
6,0,non-diseased,30.25,1,0,1
6,0,non-diseased,23.21,0,0,1
6,0,non-diseased,28.73,1,0,1
6,0,non-diseased,33.51,1,0,1
6,0,non-diseased,32.38,1,0,1
6,0,non-diseased,22.54,1,0,1
6,0,non-diseased,22.38,0,1,0
6,0,non-diseased,53.87,0,0,1
6,0,non-diseased,18.15,0,0,1
6,0,non-diseased,37.76,1,0,1
6,0,non-diseased,24.29,1,0,1
6,0,non-diseased,30.93,1,0,1
6,0,non-diseased,35.89,0,1,0
6,0,non-diseased,23.83,1,0,1
6,0,non-diseased,23.81,0,0,1
6,0,non-diseased,26.96,0,1,0
6,0,non-diseased,20.20,0,0,1
6,0,non-diseased,42.69,0,0,1
6,0,non-diseased,18.00,0,0,1
6,0,non-diseased,25.62,1,0,1
6,0,non-diseased,25.94,1,0,1
6,0,non-diseased,18.00,0,0,1
6,0,non-diseased,34.50,1,0,1
6,0,non-diseased,23.97,0,0,1
6,0,non-diseased,23.80,0,1,0
6,0,non-diseased,18.00,1,0,1
6,0,non-diseased,29.66,1,0,1
6,0,non-diseased,26.52,1,0,1
6,0,non-diseased,27.34,1,0,1
6,0,non-diseased,37.95,1,0,1
6,0,non-diseased,18.00,0,0,1
6,0,non-diseased,29.71,0,1,0
6,0,non-diseased,24.64,1,0,1
6,0,non-diseased,29.59,0,1,0
6,0,non-diseased,30.98,1,0,1
6,0,non-diseased,31.85,1,0,1
6,0,non-diseased,28.25,0,1,0
6,0,non-diseased,39.91,0,0,1
6,0,non-diseased,29.45,0,1,0
6,0,non-diseased,35.34,0,1,0
6,0,non-diseased,28.78,0,0,1
6,0,non-diseased,30.24,0,0,1
6,0,non-diseased,33.79,0,1,0
6,0,non-diseased,34.05,0,0,1
6,0,non-diseased,31.75,0,0,1
6,0,non-diseased,39.54,0,1,0
6,0,non-diseased,30.07,1,0,1
6,0,non-diseased,26.20,0,0,1
6,0,non-diseased,19.08,0,1,0
6,0,non-diseased,20.12,0,0,1
6,0,non-diseased,18.00,1,0,1
6,0,non-diseased,34.10,1,0,1
6,0,non-diseased,43.99,1,0,1
6,0,non-diseased,19.21,0,0,1
6,0,non-diseased,30.57,1,1,0
6,0,non-diseased,27.64,0,0,1
6,0,non-diseased,46.97,1,0,1
6,0,non-diseased,28.62,0,1,0
6,0,non-diseased,24.26,0,0,1
6,0,non-diseased,22.57,1,1,0
6,0,non-diseased,22.38,1,0,1
6,0,non-diseased,18.00,0,0,1
6,0,non-diseased,30.45,0,0,1
6,0,non-diseased,24.86,1,0,1
6,0,non-diseased,36.95,1,0,1
6,0,non-diseased,42.27,0,0,1
7,1,diseased,18.00,0,1,0
7,1,diseased,40.60,0,1,0
7,1,diseased,20.92,0,1,0
7,1,diseased,40.59,0,1,0
7,1,diseased,23.90,0,1,0
7,1,diseased,47.65,0,1,0
7,1,diseased,26.67,1,1,0
7,1,diseased,18.00,1,1,0
7,1,diseased,36.61,0,1,0
7,1,diseased,19.07,0,1,0
7,1,diseased,30.69,0,1,0
7,1,diseased,33.39,1,1,0
7,1,diseased,35.23,0,1,0
7,1,diseased,18.00,1,1,0
7,1,diseased,39.59,1,1,0
7,1,diseased,27.37,0,1,0
7,1,diseased,29.56,0,1,0
7,1,diseased,18.00,0,1,0
7,1,diseased,39.20,0,1,0
7,1,diseased,32.29,0,1,0
7,1,diseased,18.00,1,1,0
7,1,diseased,29.75,1,1,0
7,1,diseased,37.20,1,1,0
7,1,diseased,27.09,0,1,0
7,1,diseased,54.36,1,1,0
7,1,diseased,36.10,0,1,0
7,1,diseased,18.00,0,1,0
7,1,diseased,31.80,0,1,0
7,1,diseased,23.69,1,1,0
7,1,diseased,32.83,0,1,0
7,1,diseased,18.00,0,1,0
7,1,diseased,36.72,0,1,0
7,1,diseased,34.23,0,1,0
7,1,diseased,26.03,0,1,0
7,1,diseased,18.00,0,1,0
7,1,diseased,29.17,0,1,0
7,1,diseased,20.14,0,1,0
7,1,diseased,46.61,1,1,0
7,1,diseased,30.43,1,1,0
7,1,diseased,29.01,0,1,0
7,1,diseased,24.79,1,1,0
7,1,diseased,43.44,1,1,0
7,1,diseased,33.11,1,1,0
7,1,diseased,30.71,0,1,0
7,1,diseased,40.11,0,1,0
7,1,diseased,18.00,0,1,0
7,1,diseased,31.41,0,1,0
7,1,diseased,19.76,1,1,0
7,1,diseased,40.97,0,1,0
7,1,diseased,38.46,0,1,0
7,1,diseased,31.30,1,1,0
7,1,diseased,25.53,1,1,0
7,1,diseased,40.01,0,1,0
7,1,diseased,29.40,0,1,0
7,1,diseased,25.55,1,1,0
7,1,diseased,42.90,0,1,0
7,1,diseased,47.05,0,1,0
7,1,diseased,24.47,0,1,0
7,1,diseased,29.67,1,1,0
7,1,diseased,29.03,1,1,0
7,1,diseased,30.61,0,1,0
7,1,diseased,23.58,0,1,0
7,1,diseased,31.08,1,1,0
7,1,diseased,33.62,0,1,0
7,1,diseased,34.38,0,1,0
7,1,diseased,32.77,0,1,0
7,1,diseased,34.96,0,1,0
7,1,diseased,27.60,0,1,0
7,1,diseased,33.57,1,1,0
7,1,diseased,28.02,1,1,0
7,1,diseased,44.07,0,1,0
7,1,diseased,45.42,0,1,0
7,1,diseased,23.70,0,1,0
7,1,diseased,33.29,0,1,0
7,1,diseased,22.27,1,1,0
7,1,diseased,38.56,1,1,0
7,1,diseased,18.00,1,1,0
7,1,diseased,40.73,1,1,0
7,1,diseased,36.56,0,1,0
7,1,diseased,25.88,0,1,0
7,1,diseased,18.00,0,1,0
7,1,diseased,18.00,0,1,0
7,1,diseased,20.54,0,1,0
7,1,diseased,39.36,1,1,0
7,1,diseased,22.20,0,1,0
7,1,diseased,26.18,1,1,0
7,1,diseased,25.17,1,1,0
7,1,diseased,23.84,0,1,0
7,1,diseased,32.57,0,1,0
7,1,diseased,30.41,1,1,0
7,1,diseased,21.57,1,1,0
7,1,diseased,18.00,1,1,0
7,1,diseased,23.56,1,1,0
7,1,diseased,18.00,1,1,0
7,1,diseased,28.02,1,1,0
7,1,diseased,21.88,0,1,0
7,1,diseased,29.99,0,1,0
7,1,diseased,32.71,0,1,0
7,1,diseased,37.54,0,1,0
7,1,diseased,36.33,0,1,0
7,1,diseased,30.40,1,1,0
7,1,diseased,23.52,0,1,0
7,1,diseased,32.27,1,1,0
7,1,diseased,26.87,0,1,0
7,1,diseased,34.92,0,1,0
7,1,diseased,24.55,0,1,0
7,1,diseased,25.99,1,1,0
7,1,diseased,49.41,0,1,0
7,1,diseased,18.00,0,1,0
7,1,diseased,37.85,0,1,0
7,1,diseased,50.96,1,1,0
7,1,diseased,27.79,0,1,0
7,1,diseased,40.35,0,1,0
7,1,diseased,33.76,1,1,0
7,1,diseased,42.97,0,1,0
7,1,diseased,32.59,1,1,0
7,0,non-diseased,40.31,0,0,1
7,0,non-diseased,30.74,1,0,1
7,0,non-diseased,26.92,1,0,1
7,0,non-diseased,24.48,1,0,1
7,0,non-diseased,39.64,0,0,1
7,0,non-diseased,32.76,0,0,1
7,0,non-diseased,25.32,0,0,1
7,0,non-diseased,30.47,1,1,0
7,0,non-diseased,26.75,0,1,0
7,0,non-diseased,28.32,1,0,1
7,0,non-diseased,35.30,1,0,1
7,0,non-diseased,30.49,0,0,1
7,0,non-diseased,32.38,0,1,0
7,0,non-diseased,20.57,0,0,1
7,0,non-diseased,29.36,0,0,1
7,0,non-diseased,38.97,1,0,1
7,0,non-diseased,32.63,0,1,0
7,0,non-diseased,18.15,1,0,1
7,0,non-diseased,18.00,1,0,1
7,0,non-diseased,43.09,1,0,1
7,0,non-diseased,27.81,0,0,1
7,0,non-diseased,26.85,0,0,1
7,0,non-diseased,37.44,0,0,1
7,0,non-diseased,18.00,0,1,0
7,0,non-diseased,28.37,1,0,1
7,0,non-diseased,18.00,0,0,1
7,0,non-diseased,27.09,0,0,1
7,0,non-diseased,25.97,1,0,1
7,0,non-diseased,19.34,1,1,0
7,0,non-diseased,24.38,1,0,1
7,0,non-diseased,18.00,1,0,1
7,0,non-diseased,36.51,1,0,1
7,0,non-diseased,30.60,0,1,0
7,0,non-diseased,23.74,1,1,0
7,0,non-diseased,33.72,0,0,1
7,0,non-diseased,20.85,1,1,0
7,0,non-diseased,18.00,1,1,0
7,0,non-diseased,18.00,0,1,0
7,0,non-diseased,18.00,1,1,0
7,0,non-diseased,38.77,0,0,1
7,0,non-diseased,28.97,1,0,1
7,0,non-diseased,26.69,1,1,0
7,0,non-diseased,24.28,1,1,0
7,0,non-diseased,35.30,1,0,1
7,0,non-diseased,39.43,0,0,1
7,0,non-diseased,39.17,0,0,1
7,0,non-diseased,24.38,0,0,1
7,0,non-diseased,48.96,0,0,1
7,0,non-diseased,41.77,0,0,1
7,0,non-diseased,20.85,0,1,0
7,0,non-diseased,43.42,1,0,1
7,0,non-diseased,38.64,0,1,0
7,0,non-diseased,25.26,0,1,0
7,0,non-diseased,37.67,0,0,1
7,0,non-diseased,26.64,0,1,0
7,0,non-diseased,33.70,1,0,1
7,0,non-diseased,25.68,0,0,1
7,0,non-diseased,18.25,0,1,0
7,0,non-diseased,18.00,0,1,0
7,0,non-diseased,18.00,0,1,0
7,0,non-diseased,32.54,1,0,1
7,0,non-diseased,34.44,0,1,0
7,0,non-diseased,18.00,1,1,0
7,0,non-diseased,30.38,0,1,0
7,0,non-diseased,38.68,0,0,1
7,0,non-diseased,26.28,0,0,1
7,0,non-diseased,18.00,0,0,1
7,0,non-diseased,35.14,1,1,0
7,0,non-diseased,28.86,1,0,1
7,0,non-diseased,22.28,1,1,0
7,0,non-diseased,32.76,0,1,0
7,0,non-diseased,18.00,1,0,1
7,0,non-diseased,39.64,0,0,1
7,0,non-diseased,30.11,1,0,1
7,0,non-diseased,18.00,0,1,0
7,0,non-diseased,30.77,0,1,0
7,0,non-diseased,37.86,0,1,0
7,0,non-diseased,34.65,0,1,0
7,0,non-diseased,18.06,0,1,0
7,0,non-diseased,48.20,1,0,1
7,0,non-diseased,18.00,1,1,0
7,0,non-diseased,20.33,1,1,0
7,0,non-diseased,32.89,0,1,0
7,0,non-diseased,28.44,1,0,1
7,0,non-diseased,18.00,0,0,1
7,0,non-diseased,39.06,0,0,1
7,0,non-diseased,23.32,0,1,0
7,0,non-diseased,28.95,1,1,0
7,0,non-diseased,32.93,1,0,1
7,0,non-diseased,27.08,1,1,0
7,0,non-diseased,40.64,0,0,1
7,0,non-diseased,24.90,0,1,0
7,0,non-diseased,30.23,0,0,1
7,0,non-diseased,21.58,0,0,1
7,0,non-diseased,26.87,0,0,1
7,0,non-diseased,37.08,1,0,1
8,1,diseased,28.18,0,1,0
8,1,diseased,25.65,0,1,0
8,1,diseased,27.11,0,1,0
8,1,diseased,20.22,0,1,0
8,1,diseased,22.30,0,1,0
8,1,diseased,31.10,0,1,0
8,1,diseased,25.54,1,1,0
8,1,diseased,34.49,1,1,0
8,1,diseased,27.70,1,1,0
8,1,diseased,32.68,0,1,0
8,1,diseased,18.00,0,1,0
8,1,diseased,38.73,1,1,0
8,1,diseased,29.43,0,1,0
8,1,diseased,19.84,0,1,0
8,1,diseased,18.00,0,1,0
8,1,diseased,18.00,1,1,0
8,1,diseased,31.94,0,1,0
8,1,diseased,50.34,0,1,0
8,1,diseased,22.08,1,1,0
8,1,diseased,20.17,1,1,0
8,1,diseased,20.04,1,1,0
8,1,diseased,43.30,1,1,0
8,1,diseased,21.48,0,1,0
8,1,diseased,32.05,0,1,0
8,1,diseased,20.74,1,1,0
8,1,diseased,20.52,0,1,0
8,1,diseased,33.92,0,1,0
8,1,diseased,50.34,0,1,0
8,1,diseased,22.61,0,1,0
8,1,diseased,37.91,0,1,0
8,1,diseased,32.47,1,1,0
8,1,diseased,27.60,1,1,0
8,1,diseased,43.39,1,1,0
8,1,diseased,41.02,0,1,0
8,1,diseased,20.60,0,1,0
8,1,diseased,40.24,0,1,0
8,1,diseased,26.60,1,1,0
8,1,diseased,26.00,0,1,0
8,1,diseased,32.44,0,1,0
8,1,diseased,18.00,0,1,0
8,1,diseased,33.91,0,1,0
8,1,diseased,41.01,0,1,0
8,1,diseased,45.75,0,1,0
8,1,diseased,47.57,0,1,0
8,1,diseased,18.00,0,1,0
8,1,diseased,25.12,1,1,0
8,1,diseased,18.00,0,1,0
8,1,diseased,33.03,0,1,0
8,1,diseased,31.96,0,1,0
8,1,diseased,28.39,0,1,0
8,1,diseased,20.72,1,1,0
8,0,non-diseased,18.00,1,0,1
8,0,non-diseased,27.86,1,0,1
8,0,non-diseased,28.99,0,0,1
8,0,non-diseased,46.41,0,0,1
8,0,non-diseased,51.71,0,0,1
8,0,non-diseased,19.31,1,0,1
8,0,non-diseased,25.94,1,0,1
8,0,non-diseased,39.95,1,0,1
8,0,non-diseased,23.82,1,1,0
8,0,non-diseased,18.00,0,0,1
8,0,non-diseased,25.19,0,0,1
8,0,non-diseased,29.33,0,0,1
8,0,non-diseased,47.10,1,0,1
8,0,non-diseased,36.56,0,0,1
8,0,non-diseased,35.98,1,0,1
8,0,non-diseased,18.00,1,0,1
8,0,non-diseased,29.96,1,0,1
8,0,non-diseased,31.25,0,0,1
8,0,non-diseased,18.00,1,0,1
8,0,non-diseased,25.40,1,0,1
8,0,non-diseased,37.77,0,0,1
8,0,non-diseased,39.65,0,0,1
8,0,non-diseased,24.38,0,0,1
8,0,non-diseased,18.00,1,1,0
8,0,non-diseased,21.39,0,0,1
8,0,non-diseased,40.63,1,0,1
8,0,non-diseased,29.94,1,0,1
8,0,non-diseased,24.76,0,0,1
8,0,non-diseased,34.29,0,0,1
8,0,non-diseased,18.00,1,0,1
8,0,non-diseased,20.47,0,0,1
8,0,non-diseased,37.80,1,0,1
8,0,non-diseased,27.38,0,0,1
8,0,non-diseased,37.99,0,0,1
8,0,non-diseased,30.49,1,1,0
8,0,non-diseased,40.95,0,0,1
8,0,non-diseased,33.10,1,0,1
8,0,non-diseased,28.04,1,1,0
8,0,non-diseased,18.00,1,0,1
8,0,non-diseased,44.63,0,0,1
8,0,non-diseased,34.66,0,0,1
8,0,non-diseased,22.19,1,0,1
8,0,non-diseased,31.20,1,0,1
8,0,non-diseased,29.11,1,1,0
8,0,non-diseased,31.39,1,0,1
8,0,non-diseased,28.83,0,0,1
8,0,non-diseased,18.00,0,0,1
8,0,non-diseased,38.40,0,0,1
8,0,non-diseased,29.14,1,0,1
8,0,non-diseased,25.97,1,0,1
8,0,non-diseased,18.00,0,1,0
8,0,non-diseased,47.86,0,1,0
8,0,non-diseased,19.31,0,0,1
8,0,non-diseased,21.92,0,0,1
8,0,non-diseased,34.58,1,0,1
8,0,non-diseased,19.67,0,1,0
8,0,non-diseased,25.78,1,0,1
8,0,non-diseased,32.41,0,0,1
8,0,non-diseased,53.72,0,0,1
8,0,non-diseased,32.13,0,0,1
8,0,non-diseased,28.20,0,0,1
8,0,non-diseased,22.24,0,0,1
8,0,non-diseased,30.96,1,0,1
8,0,non-diseased,23.39,0,0,1
8,0,non-diseased,35.05,1,0,1
8,0,non-diseased,20.43,1,0,1
8,0,non-diseased,47.70,0,0,1
8,0,non-diseased,30.70,0,0,1
8,0,non-diseased,25.28,1,0,1
8,0,non-diseased,27.47,0,0,1
8,0,non-diseased,18.00,0,0,1
8,0,non-diseased,19.75,1,0,1
8,0,non-diseased,18.56,1,0,1
8,0,non-diseased,45.90,1,0,1
8,0,non-diseased,41.91,0,1,0
8,0,non-diseased,36.40,0,0,1
8,0,non-diseased,24.68,0,0,1
8,0,non-diseased,18.00,0,1,0
8,0,non-diseased,30.97,1,0,1
8,0,non-diseased,18.00,0,1,0
8,0,non-diseased,43.63,0,0,1
8,0,non-diseased,22.74,0,0,1
8,0,non-diseased,25.17,0,0,1
8,0,non-diseased,20.41,0,0,1
8,0,non-diseased,21.79,0,0,1
8,0,non-diseased,32.19,1,0,1
8,0,non-diseased,29.98,0,0,1
8,0,non-diseased,22.76,0,1,0
8,0,non-diseased,18.00,0,0,1
8,0,non-diseased,27.53,0,0,1
8,0,non-diseased,26.72,1,0,1
8,0,non-diseased,40.76,1,0,1
8,0,non-diseased,26.22,0,0,1
8,0,non-diseased,34.91,0,0,1
8,0,non-diseased,22.91,0,1,0
8,0,non-diseased,23.70,0,0,1
8,0,non-diseased,18.00,0,1,0
8,0,non-diseased,44.99,0,0,1
8,0,non-diseased,34.61,0,0,1
8,0,non-diseased,31.88,0,1,0
8,0,non-diseased,23.70,0,0,1
8,0,non-diseased,24.68,0,0,1
8,0,non-diseased,18.70,0,0,1
8,0,non-diseased,43.78,0,0,1
8,0,non-diseased,18.00,0,0,1
8,0,non-diseased,39.66,0,0,1
8,0,non-diseased,37.76,0,0,1
8,0,non-diseased,41.87,0,0,1
8,0,non-diseased,25.15,0,0,1
8,0,non-diseased,18.00,0,0,1
8,0,non-diseased,30.27,0,0,1
8,0,non-diseased,18.00,0,1,0
8,0,non-diseased,30.95,1,0,1
8,0,non-diseased,29.72,0,0,1
8,0,non-diseased,22.53,0,0,1
8,0,non-diseased,36.37,0,1,0
8,0,non-diseased,23.83,0,1,0
8,0,non-diseased,28.52,1,0,1
8,0,non-diseased,45.86,1,1,0
8,0,non-diseased,38.10,0,1,0
8,0,non-diseased,18.00,0,0,1
8,0,non-diseased,18.57,0,1,0
8,0,non-diseased,18.00,1,0,1
8,0,non-diseased,48.87,0,0,1
8,0,non-diseased,29.74,0,0,1
8,0,non-diseased,27.43,1,0,1
8,0,non-diseased,37.38,1,0,1
8,0,non-diseased,37.79,1,0,1
8,0,non-diseased,31.83,0,0,1
8,0,non-diseased,36.67,0,0,1
8,0,non-diseased,18.00,0,1,0
8,0,non-diseased,40.75,0,0,1
8,0,non-diseased,22.64,1,0,1
8,0,non-diseased,25.55,1,0,1
8,0,non-diseased,37.75,1,0,1
8,0,non-diseased,44.38,0,1,0
8,0,non-diseased,24.87,0,0,1
8,0,non-diseased,36.80,0,0,1
8,0,non-diseased,18.00,1,0,1
8,0,non-diseased,18.00,1,0,1
8,0,non-diseased,36.00,0,0,1
8,0,non-diseased,37.88,1,0,1
8,0,non-diseased,23.90,0,0,1
8,0,non-diseased,26.29,0,0,1
8,0,non-diseased,25.55,0,0,1
8,0,non-diseased,46.55,0,0,1
8,0,non-diseased,26.54,0,0,1
8,0,non-diseased,37.80,1,0,1
8,0,non-diseased,33.15,0,1,0
8,0,non-diseased,40.53,0,0,1
8,0,non-diseased,38.43,1,1,0
8,0,non-diseased,37.03,0,0,1
8,0,non-diseased,28.96,0,0,1
8,0,non-diseased,18.00,1,0,1
8,0,non-diseased,36.67,0,0,1
8,0,non-diseased,38.04,1,0,1
8,0,non-diseased,28.61,0,0,1
8,0,non-diseased,38.15,1,0,1
8,0,non-diseased,24.64,0,1,0
8,0,non-diseased,60.65,1,0,1
8,0,non-diseased,43.43,0,0,1
8,0,non-diseased,33.59,0,0,1
8,0,non-diseased,18.86,0,0,1
8,0,non-diseased,23.30,1,0,1
8,0,non-diseased,37.27,1,0,1
8,0,non-diseased,31.02,0,0,1
8,0,non-diseased,25.56,1,1,0
8,0,non-diseased,36.79,0,0,1
8,0,non-diseased,37.49,1,0,1
8,0,non-diseased,48.34,1,0,1
8,0,non-diseased,32.20,0,0,1
8,0,non-diseased,34.20,0,0,1
8,0,non-diseased,38.66,0,0,1
8,0,non-diseased,19.17,0,1,0
8,0,non-diseased,35.06,1,0,1
8,0,non-diseased,24.46,0,1,0
8,0,non-diseased,21.20,0,0,1
8,0,non-diseased,31.44,1,0,1
8,0,non-diseased,18.00,1,1,0
8,0,non-diseased,32.41,1,0,1
8,0,non-diseased,18.00,1,0,1
8,0,non-diseased,23.35,0,1,0
8,0,non-diseased,26.84,0,0,1
8,0,non-diseased,28.85,1,0,1
8,0,non-diseased,25.11,0,0,1
8,0,non-diseased,41.52,0,0,1
8,0,non-diseased,27.36,1,0,1
8,0,non-diseased,32.97,0,0,1
8,0,non-diseased,29.69,0,0,1
8,0,non-diseased,39.72,1,0,1
9,1,diseased,38.91,0,1,0
9,1,diseased,51.44,1,1,0
9,1,diseased,24.78,1,1,0
9,1,diseased,24.02,1,1,0
9,1,diseased,38.45,0,1,0
9,1,diseased,54.11,0,1,0
9,1,diseased,40.14,0,1,0
9,1,diseased,31.05,1,0,1
9,1,diseased,26.96,0,1,0
9,1,diseased,41.51,0,1,0
9,1,diseased,23.59,0,1,0
9,1,diseased,23.05,0,1,0
9,1,diseased,27.62,0,1,0
9,1,diseased,37.58,0,1,0
9,1,diseased,18.00,1,1,0
9,1,diseased,46.10,0,1,0
9,1,diseased,37.66,0,1,0
9,1,diseased,29.47,1,1,0
9,1,diseased,39.14,0,1,0
9,1,diseased,45.01,0,1,0
9,1,diseased,46.00,0,1,0
9,1,diseased,32.05,0,1,0
9,1,diseased,18.00,0,1,0
9,1,diseased,52.36,0,1,0
9,1,diseased,27.17,0,1,0
9,1,diseased,29.25,1,1,0
9,1,diseased,47.03,0,1,0
9,1,diseased,32.79,1,1,0
9,1,diseased,43.63,0,1,0
9,1,diseased,42.03,0,1,0
9,1,diseased,38.36,0,1,0
9,1,diseased,22.14,1,1,0
9,1,diseased,43.71,0,1,0
9,1,diseased,29.14,0,1,0
9,1,diseased,35.48,0,1,0
9,1,diseased,28.55,0,1,0
9,1,diseased,23.36,1,1,0
9,1,diseased,37.96,1,1,0
9,1,diseased,36.91,1,1,0
9,1,diseased,27.99,1,1,0
9,1,diseased,31.52,1,1,0
9,1,diseased,32.58,0,1,0
9,1,diseased,42.77,0,1,0
9,1,diseased,24.65,0,1,0
9,1,diseased,25.44,0,1,0
9,1,diseased,26.03,0,1,0
9,1,diseased,34.47,0,1,0
9,1,diseased,26.00,1,1,0
9,1,diseased,45.62,0,1,0
9,1,diseased,36.46,0,1,0
9,1,diseased,46.74,1,1,0
9,1,diseased,30.71,1,1,0
9,1,diseased,18.00,0,1,0
9,1,diseased,18.00,0,1,0
9,1,diseased,30.58,0,1,0
9,1,diseased,25.37,1,1,0
9,1,diseased,28.00,1,1,0
9,1,diseased,26.87,1,1,0
9,1,diseased,30.62,0,1,0
9,1,diseased,19.71,1,1,0
9,1,diseased,18.00,0,1,0
9,1,diseased,27.54,0,1,0
9,1,diseased,43.45,0,1,0
9,1,diseased,39.69,1,1,0
9,1,diseased,18.00,1,1,0
9,1,diseased,40.96,0,1,0
9,1,diseased,47.96,0,1,0
9,1,diseased,48.78,0,1,0
9,1,diseased,29.11,1,1,0
9,1,diseased,18.00,0,1,0
9,1,diseased,25.59,0,1,0
9,1,diseased,31.24,1,1,0
9,0,non-diseased,28.33,0,1,0
9,0,non-diseased,34.57,0,0,1
9,0,non-diseased,30.15,0,1,0
9,0,non-diseased,18.00,1,1,0
9,0,non-diseased,23.85,1,0,1
9,0,non-diseased,40.86,0,0,1
9,0,non-diseased,35.42,0,0,1
9,0,non-diseased,26.86,0,1,0
9,0,non-diseased,18.00,0,1,0
9,0,non-diseased,43.16,1,0,1
9,0,non-diseased,33.96,0,1,0
9,0,non-diseased,36.01,0,0,1
9,0,non-diseased,32.62,0,0,1
9,0,non-diseased,23.62,0,0,1
9,0,non-diseased,39.40,0,1,0
9,0,non-diseased,46.03,0,0,1
9,0,non-diseased,27.98,0,0,1
9,0,non-diseased,18.00,1,0,1
9,0,non-diseased,18.00,0,0,1
9,0,non-diseased,45.22,0,0,1
9,0,non-diseased,23.00,1,1,0
9,0,non-diseased,49.46,1,0,1
9,0,non-diseased,32.18,0,0,1
9,0,non-diseased,39.64,1,0,1
9,0,non-diseased,31.90,0,1,0
9,0,non-diseased,30.74,1,1,0
9,0,non-diseased,42.11,1,1,0
9,0,non-diseased,30.50,0,1,0
9,0,non-diseased,28.29,0,1,0
9,0,non-diseased,35.78,1,1,0
9,0,non-diseased,48.48,0,0,1
9,0,non-diseased,30.50,0,0,1
9,0,non-diseased,31.04,0,1,0
9,0,non-diseased,33.32,0,0,1
9,0,non-diseased,26.65,1,0,1
9,0,non-diseased,31.48,0,1,0
9,0,non-diseased,18.31,0,0,1
9,0,non-diseased,40.60,0,1,0
9,0,non-diseased,39.73,1,0,1
9,0,non-diseased,23.62,0,0,1
9,0,non-diseased,25.15,0,0,1
9,0,non-diseased,31.92,0,0,1
9,0,non-diseased,40.19,1,0,1
9,0,non-diseased,35.40,0,1,0
9,0,non-diseased,31.23,1,0,1
9,0,non-diseased,38.25,1,0,1
9,0,non-diseased,18.90,0,0,1
9,0,non-diseased,34.32,1,0,1
9,0,non-diseased,18.00,0,0,1
9,0,non-diseased,30.43,1,0,1
9,0,non-diseased,23.01,0,0,1
9,0,non-diseased,22.39,1,1,0
9,0,non-diseased,29.30,1,0,1
9,0,non-diseased,27.45,0,0,1
9,0,non-diseased,46.54,0,0,1
9,0,non-diseased,22.25,0,0,1
9,0,non-diseased,36.42,1,0,1
9,0,non-diseased,26.29,0,0,1
9,0,non-diseased,37.37,1,1,0
9,0,non-diseased,39.06,0,1,0
9,0,non-diseased,29.59,1,0,1
9,0,non-diseased,34.64,0,1,0
9,0,non-diseased,18.00,1,1,0
9,0,non-diseased,20.07,0,1,0
9,0,non-diseased,24.86,0,0,1
9,0,non-diseased,35.30,1,1,0
9,0,non-diseased,31.37,1,1,0
9,0,non-diseased,18.00,0,1,0
9,0,non-diseased,24.56,1,1,0
9,0,non-diseased,29.74,0,0,1
9,0,non-diseased,22.90,0,0,1
9,0,non-diseased,30.66,0,0,1
9,0,non-diseased,37.60,0,1,0
9,0,non-diseased,33.59,0,0,1
9,0,non-diseased,32.30,0,1,0
9,0,non-diseased,28.40,0,0,1
9,0,non-diseased,22.53,0,1,0
9,0,non-diseased,43.40,1,0,1
9,0,non-diseased,35.14,1,0,1
9,0,non-diseased,18.00,0,0,1
9,0,non-diseased,29.56,1,0,1
9,0,non-diseased,36.21,0,0,1
9,0,non-diseased,50.99,1,1,0
9,0,non-diseased,18.00,1,1,0
9,0,non-diseased,22.02,0,0,1
9,0,non-diseased,34.85,1,0,1
9,0,non-diseased,23.74,1,0,1
9,0,non-diseased,18.00,0,0,1
9,0,non-diseased,18.00,0,1,0
9,0,non-diseased,20.14,0,1,0
9,0,non-diseased,32.57,1,1,0
9,0,non-diseased,26.64,0,0,1
9,0,non-diseased,21.77,0,1,0
9,0,non-diseased,18.00,1,0,1
9,0,non-diseased,27.35,0,1,0
9,0,non-diseased,29.53,0,1,0
9,0,non-diseased,26.40,0,0,1
9,0,non-diseased,18.61,1,1,0
9,0,non-diseased,35.65,0,1,0
9,0,non-diseased,18.00,0,1,0
9,0,non-diseased,36.50,0,0,1
9,0,non-diseased,25.64,0,0,1
9,0,non-diseased,42.69,1,0,1
9,0,non-diseased,37.75,1,0,1
9,0,non-diseased,33.46,1,1,0
9,0,non-diseased,40.00,1,0,1
9,0,non-diseased,37.88,1,0,1
9,0,non-diseased,18.00,0,0,1
9,0,non-diseased,28.31,1,0,1
9,0,non-diseased,32.08,0,0,1
9,0,non-diseased,18.00,0,0,1
9,0,non-diseased,28.54,1,1,0
9,0,non-diseased,39.53,0,0,1
9,0,non-diseased,40.86,1,0,1
9,0,non-diseased,20.75,0,1,0
9,0,non-diseased,26.39,0,1,0
9,0,non-diseased,34.49,1,0,1
9,0,non-diseased,42.80,1,0,1
9,0,non-diseased,37.78,1,1,0
9,0,non-diseased,31.09,0,0,1
9,0,non-diseased,42.05,0,0,1
9,0,non-diseased,30.26,1,1,0
9,0,non-diseased,29.93,0,1,0
9,0,non-diseased,18.00,0,1,0
9,0,non-diseased,21.09,0,1,0
9,0,non-diseased,30.35,0,0,1
9,0,non-diseased,58.17,0,0,1
9,0,non-diseased,18.00,0,1,0
9,0,non-diseased,42.30,0,1,0
9,0,non-diseased,21.52,0,1,0
9,0,non-diseased,43.85,0,0,1
9,0,non-diseased,26.31,1,0,1
9,0,non-diseased,38.71,1,1,0
9,0,non-diseased,24.34,0,0,1
9,0,non-diseased,18.00,1,0,1
9,0,non-diseased,24.72,1,0,1
9,0,non-diseased,22.94,0,0,1
9,0,non-diseased,28.81,0,1,0
9,0,non-diseased,37.36,1,0,1
9,0,non-diseased,28.56,0,0,1
9,0,non-diseased,20.10,0,1,0
9,0,non-diseased,26.68,1,0,1
9,0,non-diseased,18.00,1,0,1
9,0,non-diseased,18.00,0,0,1
9,0,non-diseased,44.71,0,0,1
9,0,non-diseased,30.81,0,0,1
9,0,non-diseased,53.54,1,1,0
9,0,non-diseased,26.09,0,0,1
9,0,non-diseased,40.46,0,0,1
9,0,non-diseased,18.00,0,0,1
9,0,non-diseased,24.68,0,0,1
9,0,non-diseased,39.30,0,1,0
9,0,non-diseased,35.78,1,0,1
9,0,non-diseased,28.97,1,1,0
9,0,non-diseased,25.85,1,0,1
9,0,non-diseased,25.60,0,0,1
9,0,non-diseased,26.28,1,0,1
9,0,non-diseased,25.41,1,0,1
9,0,non-diseased,35.51,0,1,0
9,0,non-diseased,32.86,0,0,1
9,0,non-diseased,18.00,1,0,1
9,0,non-diseased,34.68,0,0,1
9,0,non-diseased,49.40,0,1,0
9,0,non-diseased,33.74,0,0,1
9,0,non-diseased,40.17,0,1,0
9,0,non-diseased,25.13,0,0,1
9,0,non-diseased,29.51,1,0,1
9,0,non-diseased,22.86,1,0,1
9,0,non-diseased,22.32,1,1,0

